The Woo-Yong conjecture

We prove the Woo-Yong conjecture: the non-Gorenstein locus of a type A Schubert variety is the union of its generically non-Gorenstein maximal singular components. More strongly, at every scheme point, local Weil divisor classes are detected at the generic points of the maximal singular components containing that point. For arbitrary finite crystallographic type, the analogous localization map is injective on the torsion subgroup of the source local class group. This determines Cartier indices of locally $\mathbb{Q}$-Cartier divisors and gives the Woo-Yong criterion on the $\mathbb{Q}$-Gorenstein locus. A type D family shows the necessity of this hypothesis: the ambient variety is generically Gorenstein along its singular locus but not $\mathbb{Q}$-Gorenstein along a deeper nonempty locus. The type A proof and the counterexamples are geometric; the general torsion proof also uses bounded finite inputs with explicit certificates and reproducible reconstruction programs.

==> anc/CERTIFICATE_MANIFEST.sha256 <==
70d1bd0750c268dcc5e86f2a5feb454f2198a1f1e25c140cbd633f451998fc03  check_type_a.py
f45dea5eb1434bc17112a8adc9e13a7c73b93c3e2815b41a135f0d970d650c53  check_type_a_auxiliary.py
cacc0a028fc0d8dae04cf82baa49a0a0acc30ed4b52fae95363d27e821a8adb8  generated/A3_certificate.json
f77714c09ad1a1d25114449ee9a322d6caf43976a29e90189a9f873206870c22  generated/B3_certificate.json
c2ac3b2eaaa5258e10a596c88027063e5609262f6a19cbdc9eb84b6bf6ab9af6  generated/C2_certificate.json
7ec6eb89d641281f886f4e9333d580591abe60866c6178b1c162566d3ef44fa9  generated/C3_certificate.json
2acbc056f0362a639b01792a3b73e49243db2f2b9c358503efc9c0db0c0b6fc2  generated/F4_certificate.json
91132055c4b5d7d2fea1e84f2255fcbf12644c24850aae2e9b5f28d59ba2f336  generated/G2_certificate.json
2850e32e47d74f455cd506c3016052b8de5a969cbf642c9523aa704622caec2a  generated/summary.json
d3d433330f2f93d10b7bd6cb5e9fc98b9a36a638099026fcaeca4f175eba750b  type_a_independent_diagnostics.json
bb7c32f28ddaf4a60b04dec711a40e9732f82a8bbd3f9c8b3b82ed7c10bb7955  verify_all.py
095c90643c1666ac5ab1d103fc60436ab212902d72e5f062daf0653a8eec6d16  verify_root_permutations.py
5f21389f6ccfdacbbccfdb7fa8f10cba0bbf3035340a05df98c922cd607b9c80  verify_torsion_certificates.py
85d83e9a98a79b256b977864e236e02f93e8229f9e09211b19be751bd2309ed8  verify_type_d.py


==> anc/README.md <==
# Ancillary material

**The Woo–Yong conjecture**  
Minghua Dou, 6 November 2026

This directory accompanies the same arXiv version of the manuscript. Download
and unpack the complete article source to preserve the directory structure.
The programs use only Python 3.10 or later and its standard library; no package
installation or network access is required to run them.

## Run the verification

From the root of the unpacked source archive:

```bash
python anc/verify_all.py
```

The default run checks the program/data manifest, reconstructs the bounded
integer certificates, compares all seven supplied certificate JSON files with
that reconstruction, checks the witnesses using independent Euclidean-root
permutations, and checks the finite type D identities.

To include the optional finite type A diagnostics:

```bash
python anc/verify_all.py --extended
```

The scripts also work when invoked by absolute path from a different working
directory. Do not use Python's `-O` option: the optional type A diagnostics use
assertions, and the entry point explicitly rejects optimized mode. A failed
check gives a nonzero exit status. A successful run ends with:

```text
ALL REQUESTED CHECKS PASSED.
```

For an isolated invocation, the corresponding commands are:

```bash
python -I -B anc/verify_all.py
python -I -B anc/verify_all.py --extended
```

The `-I` option excludes user site packages and ignores Python environment
settings; `-B` prevents bytecode-cache files. The entry point uses these options
for its verification subprocesses as well.

## Files

| File or directory | Role |
| --- | --- |
| `verify_all.py` | Unified entry point, file-identity checks, and elapsed times |
| `verify_torsion_certificates.py` | Exact reconstruction of the A3/B3/C3/C2/F4/G2 inputs |
| `verify_root_permutations.py` | Independent implementation with explicit Euclidean roots |
| `verify_type_d.py` | Finite samples of the type D identities |
| `check_type_a.py` | Filtered-maximum diagnostics in S6 and S7 |
| `check_type_a_auxiliary.py` | Horizontal incidence, greedy lifts, and complete prefixes in S6 |
| `generated/` | Six root-system certificates and their summary, all in JSON |
| `type_a_independent_diagnostics.json` | Recorded finite type A diagnostic counts |
| `README_torsion.md` | Certificate conventions and exact mathematical scope |
| `CERTIFICATE_MANIFEST.sha256` | SHA-256 identities of the six programs and eight supplied JSON files |
| `SOURCE_MANIFEST.sha256` | Identities of this complete manuscript/source distribution |
| `verification_results/` | Actual execution output, environment, timings, and measurement method |

`CERTIFICATE_MANIFEST.sha256` uses paths relative to `anc/`; `verify_all.py`
checks it automatically. `SOURCE_MANIFEST.sha256` uses paths relative to the
source-package root and covers the manuscript and ancillary files, excluding
only itself. On a system with `sha256sum`, it can be checked from that root with:

```bash
sha256sum -c anc/SOURCE_MANIFEST.sha256
```

The manifests identify the supplied bytes. The verification programs carry out
the mathematical calculations separately. If the source is deliberately
edited, the corresponding manifest must be regenerated before identity checks
can pass.

## Reconstruct the certificates separately

The following command checks the stored data without overwriting it:

```bash
python anc/verify_torsion_certificates.py --verify-only --check-stored
```

To produce a new reconstruction in a separate directory:

```bash
python anc/verify_torsion_certificates.py --output-dir reconstructed_certificates
```

Without `--verify-only` or an explicit output directory, this program writes
to its adjacent `generated/` directory. The unified entry point never rewrites
the supplied certificates.

## Actual execution record

The archived default and extended runs were performed on 6 November 2026 using
CPython 3.12.14 on Ubuntu 24.04.3 LTS (x86_64), on a host reporting an AMD EPYC
9V74 processor. A new archive extraction and a fresh virtual environment
without pip or third-party distributions were used. Both invocations ran from
working directories separate from the extracted package and exited with status
zero.

The measured whole-command wall times were **2.322623 seconds** for the default
run and **33.255628 seconds** for the extended run. Each is a single observed
serial run; these times will vary with the machine and its load. Complete
outputs are in `verification_results/default_stdout.txt` and
`verification_results/extended_stdout.txt`. The JSON records retain the
environment, timing scope, per-task times, exit status, and hashes of the
program/data manifest and output.

## Scope of the computations

The finite inputs required for Proposition 5.1 are reconstructed, including all
567 F4 gap-four centre pairs. The certificate documentation states the root and
index conventions and explains the exact columns, integer rows, maximal minors,
and integral Bezout identities. The independent root-permutation implementation
does not import the Cartan-matrix implementation.

The optional type A diagnostics cover 417 filtered-maximum cases in S6 and
4,998 in S7; the S6 auxiliary checks cover 347,542 horizontal-incidence
comparisons, 29,968 greedy lifts, and 4,096 complete prefix witnesses. These
are finite checks of the manuscript's geometric argument. The arbitrary-rank
claims, field-extension statements, and interpretation of the integer matrices
as geometric degrees remain the proofs given in the manuscript.

## Compile the manuscript

From the source-package root, run:

```bash
latexmk -pdf main.tex
```

The document uses `amsart`, standard TeX Live packages, and BibTeX's `alpha`
style. Both `references.bib` and the matching `main.bbl` are supplied. No
shell-escape operation or execution of the Python programs is needed to compile
the paper. The corresponding arXiv processor is `pdflatex`, with `main.tex` as
the top-level document.


==> anc/README_torsion.md <==
# Reconstructing the bounded torsion certificates

This directory contains a complete, deterministic reconstruction of the bounded
integer calculations used in Sections 4 and 5 of the revised manuscript.
Python 3.10 or later is sufficient; only the standard library is used.

## Run

From the source-package root:

```bash
python anc/verify_torsion_certificates.py
```

The program also works when called by its absolute path from any other directory.
By default it writes six certificate files and a summary to the `generated`
subdirectory next to the script. It does not access any unrelated directory.
To perform the complete verification without writing files, run:

```bash
python anc/verify_torsion_certificates.py --verify-only
```

An explicit `--output-dir PATH` selects a different destination. Any failed
verification exits with a nonzero status. Checks remain active with Python's
`-O` option.

Add `--check-stored` to compare all seven supplied JSON files with the complete
deterministic reconstruction. The package-level `verify_all.py` uses both
`--verify-only` and `--check-stored`, so it also validates the distributed data
without rewriting them.

To run every required bounded check, including the independent root-permutation
verification and the type D samples, use:

```bash
python anc/verify_all.py
```

The optional `--extended` argument adds the finite type A diagnostics. Do not
use Python's `-O` option with this entry point: these optional diagnostics use
assertions. The entry point checks `CERTIFICATE_MANIFEST.sha256`, which records
the identities of the six Python programs and eight mathematical-data JSON
files: the seven files under `generated/` and the type A diagnostic record.
All manifest paths are relative to this `anc` directory, so verification also
works when the ancillary directory is downloaded without the manuscript.
The manifest checks file identity separately from the mathematical calculations.

Measured results from a fresh ancillary-file extraction and an isolated virtual
environment are recorded in `verification_results/README.md`, with the complete
program output and machine-readable timing data in the same directory.

## Exact scope

| Root system | Dimensions checked | Nonempty exact-column cases | Result |
| --- | --- | ---: | --- |
| B3 | 3 | 12 | All primitive |
| C3 | 3 | 12 | Eleven primitive; `(121321, 121)` has gcd 2 |
| F4 | 4 | 567 | All primitive |
| C2 | 2 | 3 | Two primitive; `(121, 1)` has gcd 2 |
| G2 | 3 and the complete deletion-gap distribution | 0 in dimension 3 | Every deletion gap is 1 or 2 |
| A3 | 2, 3 | 13, 1 | All primitive |

In B3 and C3 there are 199 distinct single-deletion centre pairs in total:
138 of gap one, 49 of gap two, and 12 of gap three. Thus 61 is the count
of exceptional centres of gap at least two, not the count of all centres.

The F4 dimension-four cases have the exact column-count distribution
497 one-column, 49 two-column, and 21 three-column cases. The new reconstruction
stores 2,594 distinct nonzero raw rows and 660 full-column minors participating
in integral Bezout identities. These numbers describe this reconstruction;
they do not require reproducing an earlier choice of witness minors.

## What is reconstructed and checked

1. Integral simple-root reflection matrices generate each complete Weyl group
   by breadth-first search. Closure under every generator, the group order,
   the maximal reduced length, and generator involutions are checked.
2. The first-arrival word for each element is reduced. Every single deletion is
   evaluated by the Demazure product, retaining every position with a given
   exact centre. The complete centre-gap histogram is checked.
3. For each required pair, all endpoint masks are enumerated. If the length
   difference is `d`, a selected word has length at least `ell(w)-d` with the
   appropriate parity; this permits omission counts of the same parity as
   `d`, at most `d`. The zero-omission mask is excluded because its endpoint
   is `w`, not the strictly smaller `u`.
4. Boundary characters are calculated literally in the simple-root basis:
   at a selected position the character is zero, and at an omitted position it
   is minus the prefix image of the corresponding simple root. Differences
   from one actual reference endpoint mask give the raw integer rows.
   Only zero and duplicate rows are removed; no division or rational
   normalization is performed.
5. Every minor uses every exceptional column and distinct valid row indices.
   Its determinant is computed over the integers. The extended Euclidean
   algorithm records integer coefficients whose combination of the selected
   determinants is the full-column maximal-minor gcd. A gcd of one proves
   primitivity. For the nonprimitive one-column cases, all candidate minors
   are examined and the exact gcd is two.
6. Stored mask endpoints, raw row values, full column sets, minor indices,
   determinants, and Bezout identities are reconstructed and checked again.
   The final expected case counts and gcd histograms must all agree.

The JSON uses one-based word letters, positions, root-coordinate indices, and
minor-row indices. A word digit `1` denotes the first simple reflection.
Each `reference_omitted_positions` or `omitted_positions` list encodes an actual
binary mask by listing precisely its zero positions.

For matrices with more than one column, the maximal-minor gcd is the product
of the nonzero Smith invariants. It need not be the largest invariant.
Here the multicolumn cases are used only when the gcd is one, which makes every
Smith invariant one; the two nonprimitive cases each have one column.

The scripts verify the finite integer calculations. Their interpretation as
degrees of actual curves, the exact exceptional-divisor identification,
field-extension compatibility, and arbitrary-rank induction are proved in
the manuscript; they are not inferred from finite enumeration.


==> anc/SOURCE_MANIFEST.sha256 <==
358850f9ad90ecf97277e963dc7cdcff353371503c6e45808f436e13867883bd  anc/CERTIFICATE_MANIFEST.sha256
61c31a7ffbed79ce84894cc607f7478226cde25f0bfac62479c628afe44a5156  anc/README.md
54507bb59c522439aa661eadf88643141374302bf89b5b2817ee30c16a18d0b0  anc/README_torsion.md
70d1bd0750c268dcc5e86f2a5feb454f2198a1f1e25c140cbd633f451998fc03  anc/check_type_a.py
f45dea5eb1434bc17112a8adc9e13a7c73b93c3e2815b41a135f0d970d650c53  anc/check_type_a_auxiliary.py
cacc0a028fc0d8dae04cf82baa49a0a0acc30ed4b52fae95363d27e821a8adb8  anc/generated/A3_certificate.json
f77714c09ad1a1d25114449ee9a322d6caf43976a29e90189a9f873206870c22  anc/generated/B3_certificate.json
c2ac3b2eaaa5258e10a596c88027063e5609262f6a19cbdc9eb84b6bf6ab9af6  anc/generated/C2_certificate.json
7ec6eb89d641281f886f4e9333d580591abe60866c6178b1c162566d3ef44fa9  anc/generated/C3_certificate.json
2acbc056f0362a639b01792a3b73e49243db2f2b9c358503efc9c0db0c0b6fc2  anc/generated/F4_certificate.json
91132055c4b5d7d2fea1e84f2255fcbf12644c24850aae2e9b5f28d59ba2f336  anc/generated/G2_certificate.json
2850e32e47d74f455cd506c3016052b8de5a969cbf642c9523aa704622caec2a  anc/generated/summary.json
d3d433330f2f93d10b7bd6cb5e9fc98b9a36a638099026fcaeca4f175eba750b  anc/type_a_independent_diagnostics.json
cbb4ba605b4a8019a7eaff9449152fd180b118e316d4aa701c55003144b01537  anc/verification_results/README.md
4eba64f74d4f8ffff957ba3e825f3ee186e984af378dd7a85c5b2c05704bc078  anc/verification_results/default_run_metrics.json
9159e3fa4a48498fafe124e57b131e9b6efbeb19d5a0298efa51cab26651debd  anc/verification_results/default_stdout.txt
1968d1d9c303407012744c011c923dab9bda94f335a7eb2671772d2e705a7533  anc/verification_results/extended_stdout.txt
81b5a67daefd7619d083c3541d16e5b4e739d75c4e8b1f62a79995088383e47f  anc/verification_results/final_default_stdout.txt
5e3dd83dcd9e9bd55bf251c04c108cdbd3b77c1e9ccd1fccacaa701a1cefa9b8  anc/verification_results/final_extended_stdout.txt
473dae6a22de386385083ad8d6018be3c50a9776d2dcb1d303a002846f0a0f4d  anc/verification_results/final_recheck_metrics.json
ec06d5b29ac33a77fe11baed16ac420abd1e19a231d593396c2b86d86a73e876  anc/verification_results/run_metrics.json
bb7c32f28ddaf4a60b04dec711a40e9732f82a8bbd3f9c8b3b82ed7c10bb7955  anc/verify_all.py
095c90643c1666ac5ab1d103fc60436ab212902d72e5f062daf0653a8eec6d16  anc/verify_root_permutations.py
5f21389f6ccfdacbbccfdb7fa8f10cba0bbf3035340a05df98c922cd607b9c80  anc/verify_torsion_certificates.py
85d83e9a98a79b256b977864e236e02f93e8229f9e09211b19be751bd2309ed8  anc/verify_type_d.py
6438c8e432570fe93630ddde0aa9c9907eb2622f8d12e1181d965890d54031d7  macros.tex
b9a62fc85a8a0b094cce5a2af0d122b07881af0dad5ac6639b767dc2955a28d1  main.bbl
a60757c00486baa6bedb3cd0309e3cd72b5458fc30e7b8b4a33da2f67871e823  main.tex
5308dd2c68ca03a81d126c0954cac7fd4de4a73dc608cda5d35b990f0fc4c2f7  references.bib
a32553674615447b55a6904463d13219db70d90a13b9300ab9531d048be2b6f3  sections/algebra.tex
b4dc8e028f977680fcd393f87df7766d798a69428ab765096021bea26e9db0bb  sections/consequences.tex
31970775521abb58d57fe99386d355a7ca29c8a26ad638df67b93688af80d475  sections/introduction.tex
4bbff0d0ba8b6fb62ce091fbfb638b4e895f028f640781cb01c73c23b5db9eb2  sections/reproducibility.tex
fd40e68908bb399d50ed113e7651f8da74f27010f7eb61e63a4c3fe985b44e1b  sections/survey.tex
e4bc3c4db9aef02a6b250d2bf55b76874ce485ab30c3ad81c5630617e933148e  sections/torsion.tex
a263d963df3ef4fb5f79d877b28cf083994d7e88c64991614aabee480d664d2b  sections/type_a.tex
b67443552ff59e5d7521d59ef2cd29dded72b1bb78c4bbefb322db1fb27b5ddb  sections/type_d.tex


==> anc/check_type_a.py <==
#!/usr/bin/env python3
"""Independent finite diagnostics for the type A proof.

Usage: python3 check_type_a.py 6
       python3 check_type_a.py 7

Uses direct threshold rank matrices rather than the manuscript's prior
sorted-prefix implementation. Exhausts every (w, record pair, threshold,
maximal filtered element) in S_n. These checks are finite corroboration;
they are not an arbitrary-rank proof or a formal proof assistant certificate.
No external dependencies are required.
"""
from itertools import permutations
from functools import lru_cache
from collections import Counter
import time,json

def rank(p):
 n=len(p)
 return tuple(sum(v>=r for v in p[:k]) for k in range(1,n) for r in range(2,n+1))
def leq(p,q): return all(a<=b for a,b in zip(rank(p),rank(q)))
def swap(p,i,j):
 a=list(p);a[i],a[j]=a[j],a[i];return tuple(a)
def leng(p): return sum(p[i]>p[j] for i in range(len(p)) for j in range(i+1,len(p)))
def records(w):
 out=[];cur=0
 for j,d in enumerate(w[1:],1):
  if cur<d<w[0]:out.append((j,d,swap(w,0,j)));cur=d
 return out

def main(n):
 start=time.time();ps=list(permutations(range(1,n+1)));index={p:i for i,p in enumerate(ps)};rs=[rank(p) for p in ps];ls=[leng(p) for p in ps]
 lower=[];upper=[0]*len(ps)
 for j,r in enumerate(rs):
  bits=0
  for i,s in enumerate(rs):
   if all(a<=b for a,b in zip(s,r)): bits|=1<<i;upper[i]|=1<<j
  lower.append(bits)
 print('built',n,time.time()-start,flush=True)
 def ids(bits):
  while bits:
   v=bits&-bits;bits-=v;yield v.bit_length()-1
 def B(x,c):
  return next((v for v in x[1:] if x[0]<v<=c),None)
 def roots(x,w):
  return [(x[i],x[j],i,j) for i in range(n) for j in range(i+1,n) if x[i]<x[j] and (lower[index[w]]>>index[swap(x,i,j)])&1]
 checks=Counter();failures=[]
 for wi,w in enumerate(ps):
  rec=records(w);c=w[0]
  for s,(js,a,zs) in enumerate(rec):
   for t in range(s+1,len(rec)):
    jt,d,zt=rec[t]
    common=lower[index[zs]]&lower[index[zt]]
    x0=list(w);x0[0]=a;x0[js]=d;x0[jt]=c;x0=tuple(x0)
    assert common==lower[index[x0]],('meet',w,s,t)
    filt=common
    for jh,dh,zh in rec[s+1:t]:filt&=~lower[index[zh]]
    for b in range(d+1,c+1):
     F=sum(1<<i for i in ids(filt) if B(ps[i],c)>=b)
     for xi in ids(F):
      if upper[xi]&F !=1<<xi: continue
      x=ps[xi];checks['maxima']+=1
      assert x[0]==a and B(x,c)==c,('normalization',w,s,t,b,x)
      rz=roots(x,zt);rw=roots(x,w)
      L={l for l,m,*_ in rz if m<c};M={m for l,m,*_ in rz if m<c};H={m for l,m,*_ in rz if l==c};p,q,h=len(L),len(M),len(H)
      actual={(l,m) for l,m,*_ in rz};expected={(l,m) for l in L for m in M}|{(c,hv) for hv in H}
      assert L and a in L and q and actual==expected,('lower roots',w,s,t,b,x,rz,expected)
      assert max(L)<=a and min(M)>a and max(M)<c and all(hv>c for hv in H),('lower sets',w,s,t,b,x,L,M,H)
      assert (h==0 and p>=2) or (h>0 and q==1),('parameters',w,s,t,b,x,p,q,h)
      assert ls[index[zt]]-ls[xi]==p+q+h-1,('lower dimension',w,s,t,b,x,p,q,h)
      expw=({(l,m) for l in L for m in M|{c}} if h==0 else {(l,m) for l in L for m in {d,c}}|{(m,hv) for m in {d,c} for hv in H})
      assert {(l,m) for l,m,*_ in rw}==expw,('ambient roots',w,s,t,b,x,rw,expw)
      assert ls[wi]-ls[xi]==p+q+h,('ambient dimension',w,s,t,b,x,p,q,h)
      # verify maximal singularity with type A tangent criterion
      sing=[vi for vi in ids(lower[wi]&upper[xi]) if len(roots(ps[vi],w))>ls[wi]-ls[vi]]
      assert sing==[xi],('not maximal sing',w,s,t,b,x,[ps[vi] for vi in sing])
      checks[(p,q,h)]+=1
 print('DONE',n,time.time()-start,dict((str(k),v) for k,v in checks.items()),flush=True)
 return checks
if __name__=='__main__':
 import sys
 main(int(sys.argv[1]) if len(sys.argv)>1 else 5)


==> anc/check_type_a_auxiliary.py <==
#!/usr/bin/env python3
"""Independent S_n diagnostics for the horizontal-component argument.

Usage: python3 check_type_a_auxiliary.py 6

Checks the claimed horizontal-incidence formula using independent bipartite
perfect matching, then checks every applicable greedy step and the complete
horizontal-to-prefix construction. The tests verify only the finite rank
specified on the command line; the general proofs are in Section 3.
"""
from itertools import permutations
from collections import Counter
import time,json

def swap(p,i,j):
 q=list(p);q[i],q[j]=q[j],q[i];return tuple(q)
def rk(p):
 return tuple(sum(v>=r for v in p[:k]) for k in range(1,len(p)) for r in range(2,len(p)+1))
def perfect_matching(I,J,b,c):
 # Independent augmenting-path matching in the upper-triangular support,
 # with one prescribed matrix entry deleted.
 assigned={}
 def augment(row,seen):
  for col in J:
   if row>col or (row,col)==(b,c) or col in seen:continue
   seen.add(col)
   if col not in assigned or augment(assigned[col],seen):
    assigned[col]=row;return True
  return False
 return all(augment(row,set()) for row in I)
def main(n):
 ps=list(permutations(range(1,n+1)));idx={p:i for i,p in enumerate(ps)}
 ranks=list(map(rk,ps));le=[[all(a<=b for a,b in zip(r,s)) for s in ranks] for r in ranks]
 def B(p,c):return next(v for v in p[1:] if p[0]<v<=c)
 def targets(p,wi):return [p[j] for j in range(1,n) if p[0]<p[j] and le[idx[swap(p,0,j)]][wi]]
 counts=Counter();start=time.time()
 for wi,w in enumerate(ps):
  c=w[0]
  rec=[];m=0
  for h,d in enumerate(w[1:],1):
   if m<d<c:rec.append((h,d,swap(w,0,h)));m=d
  for vi,v in enumerate(ps):
   if not le[vi][wi]:continue
   for b in range(1,c):
    jb=v.index(b)+1;Lb=next(k for k in range(2,n+1) if b<=w[k-1]<c)
    predicted=all(sum(t>c for t in v[:k])<sum(t>c for t in w[:k]) for k in range(jb,Lb))
    actual=all(perfect_matching(v[:k],w[:k],b,c) for k in range(1,n+1))
    assert actual==predicted,('Hall',w,v,b,actual,predicted)
    counts['horizontal_incidence_instances']+=1
   if v[0]>=c:continue
   b=B(v,c);targ=targets(v,wi)
   if len(targ)>=2 and b<c:
    j=v.index(b);k=next(h for h in range(j+1,n) if b<v[h]<=c);y=swap(v,j,k)
    assert le[vi][idx[y]] and le[idx[y]][wi] and y[0]==v[0] and B(y,c)>b and len(targets(y,wi))>=2,('greedy',v,w,y,targ,targets(y,wi))
    counts['greedy_lifts']+=1
   if b==c:continue
   jb=v.index(b)+1;Lb=next(k for k in range(2,n+1) if b<=w[k-1]<c)
   horizontal=all(sum(t>c for t in v[:k])<sum(t>c for t in w[:k]) for k in range(jb,Lb))
   active=[(h,d,z) for h,d,z in rec if d<b and le[vi][idx[z]]]
   if horizontal and active:
    hh,d,z=active[-1];x=v
    while x[0]<d:
     k=next(k for k in range(1,n) if x[0]<x[k]<=d);y=swap(x,0,k)
     assert le[idx[x]][idx[y]] and le[idx[y]][idx[z]] and B(y,c)==b
     x=y
    ax=[zz for h,dd,zz in rec if dd<b and le[idx[x]][idx[zz]]]
    assert ax==[z] and len(targets(x,wi))>=2,('two components',v,w,x,z,ax)
    # Raise B to c, then verify the promised prefix witness combinatorially.
    while B(x,c)<c:
     bb=B(x,c);j=x.index(bb);k=next(h for h in range(j+1,n) if bb<x[h]<=c);x=swap(x,j,k)
    ax=[(dd,zz) for h,dd,zz in rec if le[idx[x]][idx[zz]]]
    assert [zz for dd,zz in ax if dd<b]==[z] and any(dd>=b for dd,zz in ax) and len(targets(x,wi))>=2,('prefix witness',v,w,x,z,ax)
    counts['horizontal_prefix_witnesses']+=1
 print(json.dumps({'n':n,'seconds':time.time()-start,**counts},sort_keys=True))
if __name__=='__main__':
 import sys
 main(int(sys.argv[1]) if len(sys.argv)>1 else 6)


==> anc/generated/A3_certificate.json <==
{
  "schema_version": 1,
  "type": "A3",
  "cartan_matrix": [
    [
      2,
      -1,
      0
    ],
    [
      -1,
      2,
      -1
    ],
    [
      0,
      -1,
      2
    ]
  ],
  "group_order": 24,
  "maximum_length": 6,
  "all_exact_centre_count": 72,
  "all_exact_centre_gap_histogram": {
    "1": 58,
    "2": 13,
    "3": 1
  },
  "tests": [
    {
      "summary": {
        "dimension": 2,
        "case_count": 13,
        "column_histogram": {
          "1": 13
        },
        "maximal_minor_gcd_histogram": {
          "1": 13
        },
        "stored_unique_nonzero_row_count": 13,
        "stored_bezout_minor_count": 13
      },
      "records": [
        {
          "word_w": [
            1,
            2,
            1
          ],
          "word_u": [
            1
          ],
          "dimension": 2,
          "exact_columns": [
            2
          ],
          "endpoint_mask_count": 2,
          "reference_omitted_positions": [
            1,
            2
          ],
          "raw_rows": [
            [
              -1
            ]
          ],
          "row_witnesses": [
            {
              "omitted_positions": [
                2,
                3
              ],
              "root_coordinate": 1
            }
          ],
          "maximal_minor_gcd": 1,
          "bezout_minors": [
            {
              "row_indices": [
                1
              ],
              "determinant": -1,
              "bezout_coefficient": -1
            }
          ]
        },
        {
          "word_w": [
            2,
            3,
            2
          ],
          "word_u": [
            2
          ],
          "dimension": 2,
          "exact_columns": [
            2
          ],
          "endpoint_mask_count": 2,
          "reference_omitted_positions": [
            1,
            2
          ],
          "raw_rows": [
            [
              -1
            ]
          ],
          "row_witnesses": [
            {
              "omitted_positions": [
                2,
                3
              ],
              "root_coordinate": 2
            }
          ],
          "maximal_minor_gcd": 1,
          "bezout_minors": [
            {
              "row_indices": [
                1
              ],
              "determinant": -1,
              "bezout_coefficient": -1
            }
          ]
        },
        {
          "word_w": [
            1,
            2,
            1,
            3
          ],
          "word_u": [
            1,
            3
          ],
          "dimension": 2,
          "exact_columns": [
            2
          ],
          "endpoint_mask_count": 2,
          "reference_omitted_positions": [
            1,
            2
          ],
          "raw_rows": [
            [
              -1
            ]
          ],
          "row_witnesses": [
            {
              "omitted_positions": [
                2,
                3
              ],
              "root_coordinate": 1
            }
          ],
          "maximal_minor_gcd": 1,
          "bezout_minors": [
            {
              "row_indices": [
                1
              ],
              "determinant": -1,
              "bezout_coefficient": -1
            }
          ]
        },
        {
          "word_w": [
            1,
            2,
            3,
            2
          ],
          "word_u": [
            1,
            2
          ],
          "dimension": 2,
          "exact_columns": [
            3
          ],
          "endpoint_mask_count": 2,
          "reference_omitted_positions": [
            2,
            3
          ],
          "raw_rows": [
            [
              -1
            ]
          ],
          "row_witnesses": [
            {
              "omitted_positions": [
                3,
                4
              ],
              "root_coordinate": 1
            }
          ],
          "maximal_minor_gcd": 1,
          "bezout_minors": [
            {
              "row_indices": [
                1
              ],
              "determinant": -1,
              "bezout_coefficient": -1
            }
          ]
        },
        {
          "word_w": [
            1,
            3,
            2,
            1
          ],
          "word_u": [
            1,
            3
          ],
          "dimension": 2,
          "exact_columns": [
            3
          ],
          "endpoint_mask_count": 2,
          "reference_omitted_positions": [
            1,
            3
          ],
          "raw_rows": [
            [
              -1
            ]
          ],
          "row_witnesses": [
            {
              "omitted_positions": [
                3,
                4
              ],
              "root_coordinate": 1
            }
          ],
          "maximal_minor_gcd": 1,
          "bezout_minors": [
            {
              "row_indices": [
                1
              ],
              "determinant": -1,
              "bezout_coefficient": -1
            }
          ]
        },
        {
          "word_w": [
            2,
            3,
            2,
            1
          ],
          "word_u": [
            2,
            1
          ],
          "dimension": 2,
          "exact_columns": [
            2
          ],
          "endpoint_mask_count": 2,
          "reference_omitted_positions": [
            1,
            2
          ],
          "raw_rows": [
            [
              -1
            ]
          ],
          "row_witnesses": [
            {
              "omitted_positions": [
                2,
                3
              ],
              "root_coordinate": 2
            }
          ],
          "maximal_minor_gcd": 1,
          "bezout_minors": [
            {
              "row_indices": [
                1
              ],
              "determinant": -1,
              "bezout_coefficient": -1
            }
          ]
        },
        {
          "word_w": [
            1,
            2,
            1,
            3,
            2
          ],
          "word_u": [
            1,
            3,
            2
          ],
          "dimension": 2,
          "exact_columns": [
            2
          ],
          "endpoint_mask_count": 2,
          "reference_omitted_positions": [
            1,
            2
          ],
          "raw_rows": [
            [
              -1
            ]
          ],
          "row_witnesses": [
            {
              "omitted_positions": [
                2,
                3
              ],
              "root_coordinate": 1
            }
          ],
          "maximal_minor_gcd": 1,
          "bezout_minors": [
            {
              "row_indices": [
                1
              ],
              "determinant": -1,
              "bezout_coefficient": -1
            }
          ]
        },
        {
          "word_w": [
            1,
            2,
            1,
            3,
            2
          ],
          "word_u": [
            1,
            2,
            1
          ],
          "dimension": 2,
          "exact_columns": [
            4
          ],
          "endpoint_mask_count": 2,
          "reference_omitted_positions": [
            1,
            4
          ],
          "raw_rows": [
            [
              -1
            ]
          ],
          "row_witnesses": [
            {
              "omitted_positions": [
                4,
                5
              ],
              "root_coordinate": 1
            }
          ],
          "maximal_minor_gcd": 1,
          "bezout_minors": [
            {
              "row_indices": [
                1
              ],
              "determinant": -1,
              "bezout_coefficient": -1
            }
          ]
        },
        {
          "word_w": [
            1,
            2,
            3,
            2,
            1
          ],
          "word_u": [
            1,
            2,
            1
          ],
          "dimension": 2,
          "exact_columns": [
            3
          ],
          "endpoint_mask_count": 2,
          "reference_omitted_positions": [
            2,
            3
          ],
          "raw_rows": [
            [
              -1
            ]
          ],
          "row_witnesses": [
            {
              "omitted_positions": [
                3,
                4
              ],
              "root_coordinate": 1
            }
          ],
          "maximal_minor_gcd": 1,
          "bezout_minors": [
            {
              "row_indices": [
                1
              ],
              "determinant": -1,
              "bezout_coefficient": -1
            }
          ]
        },
        {
          "word_w": [
            2,
            1,
            3,
            2,
            1
          ],
          "word_u": [
            1,
            2,
            1
          ],
          "dimension": 2,
          "exact_columns": [
            3
          ],
          "endpoint_mask_count": 2,
          "reference_omitted_positions": [
            1,
            3
          ],
          "raw_rows": [
            [
              -1
            ]
          ],
          "row_witnesses": [
            {
              "omitted_positions": [
                3,
                5
              ],
              "root_coordinate": 2
            }
          ],
          "maximal_minor_gcd": 1,
          "bezout_minors": [
            {
              "row_indices": [
                1
              ],
              "determinant": -1,
              "bezout_coefficient": -1
            }
          ]
        },
        {
          "word_w": [
            2,
            1,
            3,
            2,
            1
          ],
          "word_u": [
            2,
            1,
            3
          ],
          "dimension": 2,
          "exact_columns": [
            4
          ],
          "endpoint_mask_count": 2,
          "reference_omitted_positions": [
            2,
            4
          ],
          "raw_rows": [
            [
              -1
            ]
          ],
          "row_witnesses": [
            {
              "omitted_positions": [
                4,
                5
              ],
              "root_coordinate": 1
            }
          ],
          "maximal_minor_gcd": 1,
          "bezout_minors": [
            {
              "row_indices": [
                1
              ],
              "determinant": -1,
              "bezout_coefficient": -1
            }
          ]
        },
        {
          "word_w": [
            1,
            2,
            1,
            3,
            2,
            1
          ],
          "word_u": [
            1,
            3,
            2,
            1
          ],
          "dimension": 2,
          "exact_columns": [
            2
          ],
          "endpoint_mask_count": 2,
          "reference_omitted_positions": [
            1,
            2
          ],
          "raw_rows": [
            [
              -1
            ]
          ],
          "row_witnesses": [
            {
              "omitted_positions": [
                2,
                3
              ],
              "root_coordinate": 1
            }
          ],
          "maximal_minor_gcd": 1,
          "bezout_minors": [
            {
              "row_indices": [
                1
              ],
              "determinant": -1,
              "bezout_coefficient": -1
            }
          ]
        },
        {
          "word_w": [
            1,
            2,
            1,
            3,
            2,
            1
          ],
          "word_u": [
            1,
            2,
            1,
            3
          ],
          "dimension": 2,
          "exact_columns": [
            5
          ],
          "endpoint_mask_count": 2,
          "reference_omitted_positions": [
            3,
            5
          ],
          "raw_rows": [
            [
              -1
            ]
          ],
          "row_witnesses": [
            {
              "omitted_positions": [
                5,
                6
              ],
              "root_coordinate": 2
            }
          ],
          "maximal_minor_gcd": 1,
          "bezout_minors": [
            {
              "row_indices": [
                1
              ],
              "determinant": -1,
              "bezout_coefficient": -1
            }
          ]
        }
      ]
    },
    {
      "summary": {
        "dimension": 3,
        "case_count": 1,
        "column_histogram": {
          "1": 1
        },
        "maximal_minor_gcd_histogram": {
          "1": 1
        },
        "stored_unique_nonzero_row_count": 1,
        "stored_bezout_minor_count": 1
      },
      "records": [
        {
          "word_w": [
            1,
            2,
            1,
            3,
            2,
            1
          ],
          "word_u": [
            1,
            2,
            1
          ],
          "dimension": 3,
          "exact_columns": [
            4
          ],
          "endpoint_mask_count": 5,
          "reference_omitted_positions": [
            1,
            2,
            4
          ],
          "raw_rows": [
            [
              -1
            ]
          ],
          "row_witnesses": [
            {
              "omitted_positions": [
                1,
                4,
                6
              ],
              "root_coordinate": 2
            }
          ],
          "maximal_minor_gcd": 1,
          "bezout_minors": [
            {
              "row_indices": [
                1
              ],
              "determinant": -1,
              "bezout_coefficient": -1
            }
          ]
        }
      ]
    }
  ]
}


==> anc/generated/B3_certificate.json <==
{
  "schema_version": 1,
  "type": "B3",
  "cartan_matrix": [
    [
      2,
      -1,
      0
    ],
    [
      -1,
      2,
      -1
    ],
    [
      0,
      -2,
      2
    ]
  ],
  "group_order": 48,
  "maximum_length": 9,
  "all_exact_centre_count": 199,
  "all_exact_centre_gap_histogram": {
    "1": 138,
    "2": 49,
    "3": 12
  },
  "tests": [
    {
      "summary": {
        "dimension": 3,
        "case_count": 12,
        "column_histogram": {
          "1": 9,
          "2": 2,
          "3": 1
        },
        "maximal_minor_gcd_histogram": {
          "1": 12
        },
        "stored_unique_nonzero_row_count": 40,
        "stored_bezout_minor_count": 17
      },
      "records": [
        {
          "word_w": [
            1,
            3,
            2,
            1,
            3
          ],
          "word_u": [
            1,
            3
          ],
          "dimension": 3,
          "exact_columns": [
            3
          ],
          "endpoint_mask_count": 4,
          "reference_omitted_positions": [
            1,
            2,
            3
          ],
          "raw_rows": [
            [
              -2
            ],
            [
              -1
            ]
          ],
          "row_witnesses": [
            {
              "omitted_positions": [
                1,
                3,
                5
              ],
              "root_coordinate": 3
            },
            {
              "omitted_positions": [
                2,
                3,
                4
              ],
              "root_coordinate": 1
            }
          ],
          "maximal_minor_gcd": 1,
          "bezout_minors": [
            {
              "row_indices": [
                1
              ],
              "determinant": -2,
              "bezout_coefficient": 0
            },
            {
              "row_indices": [
                2
              ],
              "determinant": -1,
              "bezout_coefficient": -1
            }
          ]
        },
        {
          "word_w": [
            1,
            2,
            1,
            3,
            2,
            1
          ],
          "word_u": [
            1,
            2,
            1
          ],
          "dimension": 3,
          "exact_columns": [
            4
          ],
          "endpoint_mask_count": 5,
          "reference_omitted_positions": [
            1,
            2,
            4
          ],
          "raw_rows": [
            [
              -1
            ]
          ],
          "row_witnesses": [
            {
              "omitted_positions": [
                1,
                4,
                6
              ],
              "root_coordinate": 2
            }
          ],
          "maximal_minor_gcd": 1,
          "bezout_minors": [
            {
              "row_indices": [
                1
              ],
              "determinant": -1,
              "bezout_coefficient": -1
            }
          ]
        },
        {
          "word_w": [
            1,
            3,
            2,
            1,
            3,
            2
          ],
          "word_u": [
            1,
            3,
            2
          ],
          "dimension": 3,
          "exact_columns": [
            3
          ],
          "endpoint_mask_count": 5,
          "reference_omitted_positions": [
            1,
            2,
            3
          ],
          "raw_rows": [
            [
              -2
            ],
            [
              -1
            ],
            [
              1
            ]
          ],
          "row_witnesses": [
            {
              "omitted_positions": [
                1,
                3,
                5
              ],
              "root_coordinate": 3
            },
            {
              "omitted_positions": [
                2,
                3,
                4
              ],
              "root_coordinate": 1
            },
            {
              "omitted_positions": [
                4,
                5,
                6
              ],
              "root_coordinate": 2
            }
          ],
          "maximal_minor_gcd": 1,
          "bezout_minors": [
            {
              "row_indices": [
                1
              ],
              "determinant": -2,
              "bezout_coefficient": 0
            },
            {
              "row_indices": [
                2
              ],
              "determinant": -1,
              "bezout_coefficient": -1
            }
          ]
        },
        {
          "word_w": [
            2,
            1,
            3,
            2,
            1,
            3
          ],
          "word_u": [
            2,
            1,
            3
          ],
          "dimension": 3,
          "exact_columns": [
            4
          ],
          "endpoint_mask_count": 5,
          "reference_omitted_positions": [
            1,
            2,
            3
          ],
          "raw_rows": [
            [
              1
            ],
            [
              -1
            ],
            [
              -2
            ]
          ],
          "row_witnesses": [
            {
              "omitted_positions": [
                2,
                3,
                4
              ],
              "root_coordinate": 2
            },
            {
              "omitted_positions": [
                2,
                4,
                6
              ],
              "root_coordinate": 2
            },
            {
              "omitted_positions": [
                2,
                4,
                6
              ],
              "root_coordinate": 3
            }
          ],
          "maximal_minor_gcd": 1,
          "bezout_minors": [
            {
              "row_indices": [
                1
              ],
              "determinant": 1,
              "bezout_coefficient": 1
            }
          ]
        },
        {
          "word_w": [
            1,
            2,
            1,
            3,
            2,
            1,
            3
          ],
          "word_u": [
            1,
            2,
            1,
            3
          ],
          "dimension": 3,
          "exact_columns": [
            4,
            5
          ],
          "endpoint_mask_count": 7,
          "reference_omitted_positions": [
            1,
            2,
            4
          ],
          "raw_rows": [
            [
              -1,
              0
            ],
            [
              -1,
              1
            ],
            [
              0,
              -1
            ],
            [
              1,
              -2
            ],
            [
              0,
              -2
            ]
          ],
          "row_witnesses": [
            {
              "omitted_positions": [
                1,
                4,
                6
              ],
              "root_coordinate": 2
            },
            {
              "omitted_positions": [
                3,
                4,
                5
              ],
              "root_coordinate": 1
            },
            {
              "omitted_positions": [
                3,
                5,
                7
              ],
              "root_coordinate": 1
            },
            {
              "omitted_positions": [
                3,
                5,
                7
              ],
              "root_coordinate": 3
            },
            {
              "omitted_positions": [
                5,
                6,
                7
              ],
              "root_coordinate": 2
            }
          ],
          "maximal_minor_gcd": 1,
          "bezout_minors": [
            {
              "row_indices": [
                1,
                2
              ],
              "determinant": -1,
              "bezout_coefficient": -1
            }
          ]
        },
        {
          "word_w": [
            1,
            3,
            2,
            1,
            3,
            2,
            3
          ],
          "word_u": [
            1,
            3,
            2,
            3
          ],
          "dimension": 3,
          "exact_columns": [
            3
          ],
          "endpoint_mask_count": 6,
          "reference_omitted_positions": [
            1,
            2,
            3
          ],
          "raw_rows": [
            [
              -2
            ],
            [
              -1
            ],
            [
              1
            ]
          ],
          "row_witnesses": [
            {
              "omitted_positions": [
                1,
                3,
                5
              ],
              "root_coordinate": 3
            },
            {
              "omitted_positions": [
                2,
                3,
                4
              ],
              "root_coordinate": 1
            },
            {
              "omitted_positions": [
                4,
                5,
                6
              ],
              "root_coordinate": 2
            }
          ],
          "maximal_minor_gcd": 1,
          "bezout_minors": [
            {
              "row_indices": [
                1
              ],
              "determinant": -2,
              "bezout_coefficient": 0
            },
            {
              "row_indices": [
                2
              ],
              "determinant": -1,
              "bezout_coefficient": -1
            }
          ]
        },
        {
          "word_w": [
            2,
            1,
            3,
            2,
            1,
            3,
            2
          ],
          "word_u": [
            2,
            1,
            3,
            2
          ],
          "dimension": 3,
          "exact_columns": [
            4
          ],
          "endpoint_mask_count": 6,
          "reference_omitted_positions": [
            1,
            2,
            3
          ],
          "raw_rows": [
            [
              1
            ],
            [
              -1
            ],
            [
              -2
            ]
          ],
          "row_witnesses": [
            {
              "omitted_positions": [
                2,
                3,
                4
              ],
              "root_coordinate": 2
            },
            {
              "omitted_positions": [
                2,
                4,
                6
              ],
              "root_coordinate": 2
            },
            {
              "omitted_positions": [
                2,
                4,
                6
              ],
              "root_coordinate": 3
            }
          ],
          "maximal_minor_gcd": 1,
          "bezout_minors": [
            {
              "row_indices": [
                1
              ],
              "determinant": 1,
              "bezout_coefficient": 1
            }
          ]
        },
        {
          "word_w": [
            2,
            3,
            2,
            1,
            3,
            2,
            3
          ],
          "word_u": [
            2,
            3,
            2,
            3
          ],
          "dimension": 3,
          "exact_columns": [
            4
          ],
          "endpoint_mask_count": 6,
          "reference_omitted_positions": [
            1,
            2,
            4
          ],
          "raw_rows": [
            [
              -2
            ],
            [
              -1
            ]
          ],
          "row_witnesses": [
            {
              "omitted_positions": [
                1,
                4,
                7
              ],
              "root_coordinate": 3
            },
            {
              "omitted_positions": [
                4,
                5,
                6
              ],
              "root_coordinate": 2
            }
          ],
          "maximal_minor_gcd": 1,
          "bezout_minors": [
            {
              "row_indices": [
                1
              ],
              "determinant": -2,
              "bezout_coefficient": 0
            },
            {
              "row_indices": [
                2
              ],
              "determinant": -1,
              "bezout_coefficient": -1
            }
          ]
        },
        {
          "word_w": [
            1,
            2,
            1,
            3,
            2,
            1,
            3,
            2
          ],
          "word_u": [
            1,
            2,
            1,
            3,
            2
          ],
          "dimension": 3,
          "exact_columns": [
            4,
            5
          ],
          "endpoint_mask_count": 8,
          "reference_omitted_positions": [
            1,
            2,
            4
          ],
          "raw_rows": [
            [
              -1,
              0
            ],
            [
              -1,
              1
            ],
            [
              0,
              -1
            ],
            [
              1,
              -2
            ],
            [
              0,
              -2
            ],
            [
              1,
              0
            ]
          ],
          "row_witnesses": [
            {
              "omitted_positions": [
                1,
                4,
                6
              ],
              "root_coordinate": 2
            },
            {
              "omitted_positions": [
                3,
                4,
                5
              ],
              "root_coordinate": 1
            },
            {
              "omitted_positions": [
                3,
                5,
                7
              ],
              "root_coordinate": 1
            },
            {
              "omitted_positions": [
                3,
                5,
                7
              ],
              "root_coordinate": 3
            },
            {
              "omitted_positions": [
                5,
                6,
                7
              ],
              "root_coordinate": 2
            },
            {
              "omitted_positions": [
                6,
                7,
                8
              ],
              "root_coordinate": 3
            }
          ],
          "maximal_minor_gcd": 1,
          "bezout_minors": [
            {
              "row_indices": [
                1,
                2
              ],
              "determinant": -1,
              "bezout_coefficient": -1
            }
          ]
        },
        {
          "word_w": [
            1,
            2,
            3,
            2,
            1,
            3,
            2,
            3
          ],
          "word_u": [
            1,
            2,
            3,
            2,
            3
          ],
          "dimension": 3,
          "exact_columns": [
            5
          ],
          "endpoint_mask_count": 6,
          "reference_omitted_positions": [
            2,
            3,
            5
          ],
          "raw_rows": [
            [
              -2
            ],
            [
              -1
            ]
          ],
          "row_witnesses": [
            {
              "omitted_positions": [
                2,
                5,
                8
              ],
              "root_coordinate": 3
            },
            {
              "omitted_positions": [
                5,
                6,
                7
              ],
              "root_coordinate": 1
            }
          ],
          "maximal_minor_gcd": 1,
          "bezout_minors": [
            {
              "row_indices": [
                1
              ],
              "determinant": -2,
              "bezout_coefficient": 0
            },
            {
              "row_indices": [
                2
              ],
              "determinant": -1,
              "bezout_coefficient": -1
            }
          ]
        },
        {
          "word_w": [
            2,
            1,
            3,
            2,
            1,
            3,
            2,
            3
          ],
          "word_u": [
            2,
            1,
            3,
            2,
            3
          ],
          "dimension": 3,
          "exact_columns": [
            4
          ],
          "endpoint_mask_count": 7,
          "reference_omitted_positions": [
            1,
            2,
            3
          ],
          "raw_rows": [
            [
              1
            ],
            [
              -1
            ],
            [
              -2
            ]
          ],
          "row_witnesses": [
            {
              "omitted_positions": [
                2,
                3,
                4
              ],
              "root_coordinate": 2
            },
            {
              "omitted_positions": [
                2,
                4,
                6
              ],
              "root_coordinate": 2
            },
            {
              "omitted_positions": [
                2,
                4,
                6
              ],
              "root_coordinate": 3
            }
          ],
          "maximal_minor_gcd": 1,
          "bezout_minors": [
            {
              "row_indices": [
                1
              ],
              "determinant": 1,
              "bezout_coefficient": 1
            }
          ]
        },
        {
          "word_w": [
            1,
            2,
            1,
            3,
            2,
            1,
            3,
            2,
            3
          ],
          "word_u": [
            1,
            2,
            1,
            3,
            2,
            3
          ],
          "dimension": 3,
          "exact_columns": [
            4,
            5,
            6
          ],
          "endpoint_mask_count": 10,
          "reference_omitted_positions": [
            1,
            2,
            4
          ],
          "raw_rows": [
            [
              -1,
              0,
              1
            ],
            [
              0,
              0,
              -1
            ],
            [
              1,
              0,
              -2
            ],
            [
              -1,
              1,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              1,
              -2,
              0
            ],
            [
              0,
              -2,
              1
            ]
          ],
          "row_witnesses": [
            {
              "omitted_positions": [
                1,
                4,
                6
              ],
              "root_coordinate": 2
            },
            {
              "omitted_positions": [
                1,
                6,
                9
              ],
              "root_coordinate": 2
            },
            {
              "omitted_positions": [
                1,
                6,
                9
              ],
              "root_coordinate": 3
            },
            {
              "omitted_positions": [
                3,
                4,
                5
              ],
              "root_coordinate": 1
            },
            {
              "omitted_positions": [
                3,
                5,
                7
              ],
              "root_coordinate": 1
            },
            {
              "omitted_positions": [
                3,
                5,
                7
              ],
              "root_coordinate": 3
            },
            {
              "omitted_positions": [
                5,
                6,
                7
              ],
              "root_coordinate": 2
            }
          ],
          "maximal_minor_gcd": 1,
          "bezout_minors": [
            {
              "row_indices": [
                1,
                2,
                4
              ],
              "determinant": -1,
              "bezout_coefficient": -1
            }
          ]
        }
      ]
    }
  ]
}


==> anc/generated/C2_certificate.json <==
{
  "schema_version": 1,
  "type": "C2",
  "cartan_matrix": [
    [
      2,
      -2
    ],
    [
      -1,
      2
    ]
  ],
  "group_order": 8,
  "maximum_length": 4,
  "all_exact_centre_count": 15,
  "all_exact_centre_gap_histogram": {
    "1": 12,
    "2": 3
  },
  "tests": [
    {
      "summary": {
        "dimension": 2,
        "case_count": 3,
        "column_histogram": {
          "1": 2,
          "2": 1
        },
        "maximal_minor_gcd_histogram": {
          "1": 2,
          "2": 1
        },
        "stored_unique_nonzero_row_count": 5,
        "stored_bezout_minor_count": 4
      },
      "records": [
        {
          "word_w": [
            1,
            2,
            1
          ],
          "word_u": [
            1
          ],
          "dimension": 2,
          "exact_columns": [
            2
          ],
          "endpoint_mask_count": 2,
          "reference_omitted_positions": [
            1,
            2
          ],
          "raw_rows": [
            [
              -2
            ]
          ],
          "row_witnesses": [
            {
              "omitted_positions": [
                2,
                3
              ],
              "root_coordinate": 1
            }
          ],
          "maximal_minor_gcd": 2,
          "bezout_minors": [
            {
              "row_indices": [
                1
              ],
              "determinant": -2,
              "bezout_coefficient": -1
            }
          ]
        },
        {
          "word_w": [
            2,
            1,
            2
          ],
          "word_u": [
            2
          ],
          "dimension": 2,
          "exact_columns": [
            2
          ],
          "endpoint_mask_count": 2,
          "reference_omitted_positions": [
            1,
            2
          ],
          "raw_rows": [
            [
              -1
            ]
          ],
          "row_witnesses": [
            {
              "omitted_positions": [
                2,
                3
              ],
              "root_coordinate": 2
            }
          ],
          "maximal_minor_gcd": 1,
          "bezout_minors": [
            {
              "row_indices": [
                1
              ],
              "determinant": -1,
              "bezout_coefficient": -1
            }
          ]
        },
        {
          "word_w": [
            1,
            2,
            1,
            2
          ],
          "word_u": [
            1,
            2
          ],
          "dimension": 2,
          "exact_columns": [
            2,
            3
          ],
          "endpoint_mask_count": 3,
          "reference_omitted_positions": [
            1,
            2
          ],
          "raw_rows": [
            [
              -2,
              1
            ],
            [
              0,
              -1
            ],
            [
              1,
              -1
            ]
          ],
          "row_witnesses": [
            {
              "omitted_positions": [
                2,
                3
              ],
              "root_coordinate": 1
            },
            {
              "omitted_positions": [
                3,
                4
              ],
              "root_coordinate": 1
            },
            {
              "omitted_positions": [
                3,
                4
              ],
              "root_coordinate": 2
            }
          ],
          "maximal_minor_gcd": 1,
          "bezout_minors": [
            {
              "row_indices": [
                1,
                2
              ],
              "determinant": 2,
              "bezout_coefficient": 0
            },
            {
              "row_indices": [
                1,
                3
              ],
              "determinant": 1,
              "bezout_coefficient": 1
            }
          ]
        }
      ]
    }
  ]
}


==> anc/generated/C3_certificate.json <==
{
  "schema_version": 1,
  "type": "C3",
  "cartan_matrix": [
    [
      2,
      -1,
      0
    ],
    [
      -1,
      2,
      -2
    ],
    [
      0,
      -1,
      2
    ]
  ],
  "group_order": 48,
  "maximum_length": 9,
  "all_exact_centre_count": 199,
  "all_exact_centre_gap_histogram": {
    "1": 138,
    "2": 49,
    "3": 12
  },
  "tests": [
    {
      "summary": {
        "dimension": 3,
        "case_count": 12,
        "column_histogram": {
          "1": 9,
          "2": 2,
          "3": 1
        },
        "maximal_minor_gcd_histogram": {
          "1": 11,
          "2": 1
        },
        "stored_unique_nonzero_row_count": 35,
        "stored_bezout_minor_count": 15
      },
      "records": [
        {
          "word_w": [
            1,
            3,
            2,
            1,
            3
          ],
          "word_u": [
            1,
            3
          ],
          "dimension": 3,
          "exact_columns": [
            3
          ],
          "endpoint_mask_count": 4,
          "reference_omitted_positions": [
            1,
            2,
            3
          ],
          "raw_rows": [
            [
              -1
            ]
          ],
          "row_witnesses": [
            {
              "omitted_positions": [
                1,
                3,
                5
              ],
              "root_coordinate": 3
            }
          ],
          "maximal_minor_gcd": 1,
          "bezout_minors": [
            {
              "row_indices": [
                1
              ],
              "determinant": -1,
              "bezout_coefficient": -1
            }
          ]
        },
        {
          "word_w": [
            1,
            2,
            1,
            3,
            2,
            1
          ],
          "word_u": [
            1,
            2,
            1
          ],
          "dimension": 3,
          "exact_columns": [
            4
          ],
          "endpoint_mask_count": 5,
          "reference_omitted_positions": [
            1,
            2,
            4
          ],
          "raw_rows": [
            [
              -2
            ]
          ],
          "row_witnesses": [
            {
              "omitted_positions": [
                1,
                4,
                6
              ],
              "root_coordinate": 2
            }
          ],
          "maximal_minor_gcd": 2,
          "bezout_minors": [
            {
              "row_indices": [
                1
              ],
              "determinant": -2,
              "bezout_coefficient": -1
            }
          ]
        },
        {
          "word_w": [
            1,
            3,
            2,
            1,
            3,
            2
          ],
          "word_u": [
            1,
            3,
            2
          ],
          "dimension": 3,
          "exact_columns": [
            3
          ],
          "endpoint_mask_count": 5,
          "reference_omitted_positions": [
            1,
            2,
            3
          ],
          "raw_rows": [
            [
              -1
            ],
            [
              1
            ]
          ],
          "row_witnesses": [
            {
              "omitted_positions": [
                1,
                3,
                5
              ],
              "root_coordinate": 3
            },
            {
              "omitted_positions": [
                4,
                5,
                6
              ],
              "root_coordinate": 2
            }
          ],
          "maximal_minor_gcd": 1,
          "bezout_minors": [
            {
              "row_indices": [
                1
              ],
              "determinant": -1,
              "bezout_coefficient": -1
            }
          ]
        },
        {
          "word_w": [
            2,
            1,
            3,
            2,
            1,
            3
          ],
          "word_u": [
            2,
            1,
            3
          ],
          "dimension": 3,
          "exact_columns": [
            4
          ],
          "endpoint_mask_count": 5,
          "reference_omitted_positions": [
            1,
            2,
            3
          ],
          "raw_rows": [
            [
              1
            ],
            [
              -1
            ],
            [
              -2
            ]
          ],
          "row_witnesses": [
            {
              "omitted_positions": [
                2,
                3,
                4
              ],
              "root_coordinate": 2
            },
            {
              "omitted_positions": [
                2,
                4,
                6
              ],
              "root_coordinate": 2
            },
            {
              "omitted_positions": [
                4,
                5,
                6
              ],
              "root_coordinate": 2
            }
          ],
          "maximal_minor_gcd": 1,
          "bezout_minors": [
            {
              "row_indices": [
                1
              ],
              "determinant": 1,
              "bezout_coefficient": 1
            }
          ]
        },
        {
          "word_w": [
            1,
            2,
            1,
            3,
            2,
            1,
            3
          ],
          "word_u": [
            1,
            2,
            1,
            3
          ],
          "dimension": 3,
          "exact_columns": [
            4,
            5
          ],
          "endpoint_mask_count": 7,
          "reference_omitted_positions": [
            1,
            2,
            4
          ],
          "raw_rows": [
            [
              -2,
              0
            ],
            [
              -2,
              1
            ],
            [
              0,
              -1
            ],
            [
              1,
              -1
            ],
            [
              0,
              -2
            ]
          ],
          "row_witnesses": [
            {
              "omitted_positions": [
                1,
                4,
                6
              ],
              "root_coordinate": 2
            },
            {
              "omitted_positions": [
                3,
                4,
                5
              ],
              "root_coordinate": 1
            },
            {
              "omitted_positions": [
                3,
                5,
                7
              ],
              "root_coordinate": 1
            },
            {
              "omitted_positions": [
                3,
                5,
                7
              ],
              "root_coordinate": 3
            },
            {
              "omitted_positions": [
                5,
                6,
                7
              ],
              "root_coordinate": 2
            }
          ],
          "maximal_minor_gcd": 1,
          "bezout_minors": [
            {
              "row_indices": [
                1,
                2
              ],
              "determinant": -2,
              "bezout_coefficient": 0
            },
            {
              "row_indices": [
                2,
                4
              ],
              "determinant": 1,
              "bezout_coefficient": 1
            }
          ]
        },
        {
          "word_w": [
            1,
            3,
            2,
            1,
            3,
            2,
            3
          ],
          "word_u": [
            1,
            3,
            2,
            3
          ],
          "dimension": 3,
          "exact_columns": [
            3
          ],
          "endpoint_mask_count": 6,
          "reference_omitted_positions": [
            1,
            2,
            3
          ],
          "raw_rows": [
            [
              -1
            ],
            [
              1
            ]
          ],
          "row_witnesses": [
            {
              "omitted_positions": [
                1,
                3,
                5
              ],
              "root_coordinate": 3
            },
            {
              "omitted_positions": [
                4,
                5,
                6
              ],
              "root_coordinate": 2
            }
          ],
          "maximal_minor_gcd": 1,
          "bezout_minors": [
            {
              "row_indices": [
                1
              ],
              "determinant": -1,
              "bezout_coefficient": -1
            }
          ]
        },
        {
          "word_w": [
            2,
            1,
            3,
            2,
            1,
            3,
            2
          ],
          "word_u": [
            2,
            1,
            3,
            2
          ],
          "dimension": 3,
          "exact_columns": [
            4
          ],
          "endpoint_mask_count": 6,
          "reference_omitted_positions": [
            1,
            2,
            3
          ],
          "raw_rows": [
            [
              1
            ],
            [
              -1
            ],
            [
              -2
            ]
          ],
          "row_witnesses": [
            {
              "omitted_positions": [
                2,
                3,
                4
              ],
              "root_coordinate": 2
            },
            {
              "omitted_positions": [
                2,
                4,
                6
              ],
              "root_coordinate": 2
            },
            {
              "omitted_positions": [
                4,
                5,
                6
              ],
              "root_coordinate": 2
            }
          ],
          "maximal_minor_gcd": 1,
          "bezout_minors": [
            {
              "row_indices": [
                1
              ],
              "determinant": 1,
              "bezout_coefficient": 1
            }
          ]
        },
        {
          "word_w": [
            2,
            3,
            2,
            1,
            3,
            2,
            3
          ],
          "word_u": [
            2,
            3,
            2,
            3
          ],
          "dimension": 3,
          "exact_columns": [
            4
          ],
          "endpoint_mask_count": 6,
          "reference_omitted_positions": [
            1,
            2,
            4
          ],
          "raw_rows": [
            [
              -1
            ]
          ],
          "row_witnesses": [
            {
              "omitted_positions": [
                1,
                4,
                7
              ],
              "root_coordinate": 3
            }
          ],
          "maximal_minor_gcd": 1,
          "bezout_minors": [
            {
              "row_indices": [
                1
              ],
              "determinant": -1,
              "bezout_coefficient": -1
            }
          ]
        },
        {
          "word_w": [
            1,
            2,
            1,
            3,
            2,
            1,
            3,
            2
          ],
          "word_u": [
            1,
            2,
            1,
            3,
            2
          ],
          "dimension": 3,
          "exact_columns": [
            4,
            5
          ],
          "endpoint_mask_count": 8,
          "reference_omitted_positions": [
            1,
            2,
            4
          ],
          "raw_rows": [
            [
              -2,
              0
            ],
            [
              -2,
              1
            ],
            [
              0,
              -1
            ],
            [
              1,
              -1
            ],
            [
              0,
              -2
            ],
            [
              1,
              0
            ]
          ],
          "row_witnesses": [
            {
              "omitted_positions": [
                1,
                4,
                6
              ],
              "root_coordinate": 2
            },
            {
              "omitted_positions": [
                3,
                4,
                5
              ],
              "root_coordinate": 1
            },
            {
              "omitted_positions": [
                3,
                5,
                7
              ],
              "root_coordinate": 1
            },
            {
              "omitted_positions": [
                3,
                5,
                7
              ],
              "root_coordinate": 3
            },
            {
              "omitted_positions": [
                5,
                6,
                7
              ],
              "root_coordinate": 2
            },
            {
              "omitted_positions": [
                6,
                7,
                8
              ],
              "root_coordinate": 3
            }
          ],
          "maximal_minor_gcd": 1,
          "bezout_minors": [
            {
              "row_indices": [
                1,
                2
              ],
              "determinant": -2,
              "bezout_coefficient": 0
            },
            {
              "row_indices": [
                2,
                4
              ],
              "determinant": 1,
              "bezout_coefficient": 1
            }
          ]
        },
        {
          "word_w": [
            1,
            2,
            3,
            2,
            1,
            3,
            2,
            3
          ],
          "word_u": [
            1,
            2,
            3,
            2,
            3
          ],
          "dimension": 3,
          "exact_columns": [
            5
          ],
          "endpoint_mask_count": 6,
          "reference_omitted_positions": [
            2,
            3,
            5
          ],
          "raw_rows": [
            [
              -1
            ]
          ],
          "row_witnesses": [
            {
              "omitted_positions": [
                2,
                5,
                8
              ],
              "root_coordinate": 3
            }
          ],
          "maximal_minor_gcd": 1,
          "bezout_minors": [
            {
              "row_indices": [
                1
              ],
              "determinant": -1,
              "bezout_coefficient": -1
            }
          ]
        },
        {
          "word_w": [
            2,
            1,
            3,
            2,
            1,
            3,
            2,
            3
          ],
          "word_u": [
            2,
            1,
            3,
            2,
            3
          ],
          "dimension": 3,
          "exact_columns": [
            4
          ],
          "endpoint_mask_count": 7,
          "reference_omitted_positions": [
            1,
            2,
            3
          ],
          "raw_rows": [
            [
              1
            ],
            [
              -1
            ],
            [
              -2
            ]
          ],
          "row_witnesses": [
            {
              "omitted_positions": [
                2,
                3,
                4
              ],
              "root_coordinate": 2
            },
            {
              "omitted_positions": [
                2,
                4,
                6
              ],
              "root_coordinate": 2
            },
            {
              "omitted_positions": [
                4,
                5,
                6
              ],
              "root_coordinate": 2
            }
          ],
          "maximal_minor_gcd": 1,
          "bezout_minors": [
            {
              "row_indices": [
                1
              ],
              "determinant": 1,
              "bezout_coefficient": 1
            }
          ]
        },
        {
          "word_w": [
            1,
            2,
            1,
            3,
            2,
            1,
            3,
            2,
            3
          ],
          "word_u": [
            1,
            2,
            1,
            3,
            2,
            3
          ],
          "dimension": 3,
          "exact_columns": [
            4,
            5,
            6
          ],
          "endpoint_mask_count": 10,
          "reference_omitted_positions": [
            1,
            2,
            4
          ],
          "raw_rows": [
            [
              -2,
              0,
              1
            ],
            [
              0,
              0,
              -1
            ],
            [
              1,
              0,
              -1
            ],
            [
              -2,
              1,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              1,
              -1,
              0
            ],
            [
              0,
              -2,
              1
            ]
          ],
          "row_witnesses": [
            {
              "omitted_positions": [
                1,
                4,
                6
              ],
              "root_coordinate": 2
            },
            {
              "omitted_positions": [
                1,
                6,
                9
              ],
              "root_coordinate": 2
            },
            {
              "omitted_positions": [
                1,
                6,
                9
              ],
              "root_coordinate": 3
            },
            {
              "omitted_positions": [
                3,
                4,
                5
              ],
              "root_coordinate": 1
            },
            {
              "omitted_positions": [
                3,
                5,
                7
              ],
              "root_coordinate": 1
            },
            {
              "omitted_positions": [
                3,
                5,
                7
              ],
              "root_coordinate": 3
            },
            {
              "omitted_positions": [
                5,
                6,
                7
              ],
              "root_coordinate": 2
            }
          ],
          "maximal_minor_gcd": 1,
          "bezout_minors": [
            {
              "row_indices": [
                1,
                2,
                4
              ],
              "determinant": -2,
              "bezout_coefficient": 0
            },
            {
              "row_indices": [
                1,
                3,
                4
              ],
              "determinant": -1,
              "bezout_coefficient": -1
            }
          ]
        }
      ]
    }
  ]
}


==> anc/generated/G2_certificate.json <==
{
  "schema_version": 1,
  "type": "G2",
  "cartan_matrix": [
    [
      2,
      -1
    ],
    [
      -3,
      2
    ]
  ],
  "group_order": 12,
  "maximum_length": 6,
  "all_exact_centre_count": 27,
  "all_exact_centre_gap_histogram": {
    "1": 20,
    "2": 7
  },
  "tests": [
    {
      "summary": {
        "dimension": 3,
        "case_count": 0,
        "column_histogram": {},
        "maximal_minor_gcd_histogram": {},
        "stored_unique_nonzero_row_count": 0,
        "stored_bezout_minor_count": 0
      },
      "records": []
    }
  ]
}


==> anc/generated/summary.json <==
[
  {
    "type": "B3",
    "group_order": 48,
    "maximum_length": 9,
    "all_exact_centre_count": 199,
    "all_exact_centre_gap_histogram": {
      "1": 138,
      "2": 49,
      "3": 12
    },
    "tests": [
      {
        "dimension": 3,
        "case_count": 12,
        "column_histogram": {
          "1": 9,
          "2": 2,
          "3": 1
        },
        "maximal_minor_gcd_histogram": {
          "1": 12
        },
        "stored_unique_nonzero_row_count": 40,
        "stored_bezout_minor_count": 17
      }
    ]
  },
  {
    "type": "C3",
    "group_order": 48,
    "maximum_length": 9,
    "all_exact_centre_count": 199,
    "all_exact_centre_gap_histogram": {
      "1": 138,
      "2": 49,
      "3": 12
    },
    "tests": [
      {
        "dimension": 3,
        "case_count": 12,
        "column_histogram": {
          "1": 9,
          "2": 2,
          "3": 1
        },
        "maximal_minor_gcd_histogram": {
          "1": 11,
          "2": 1
        },
        "stored_unique_nonzero_row_count": 35,
        "stored_bezout_minor_count": 15
      }
    ]
  },
  {
    "type": "F4",
    "group_order": 1152,
    "maximum_length": 24,
    "all_exact_centre_count": 12264,
    "all_exact_centre_gap_histogram": {
      "1": 6168,
      "2": 3518,
      "3": 1676,
      "4": 567,
      "5": 210,
      "6": 101,
      "7": 24
    },
    "tests": [
      {
        "dimension": 4,
        "case_count": 567,
        "column_histogram": {
          "1": 497,
          "2": 49,
          "3": 21
        },
        "maximal_minor_gcd_histogram": {
          "1": 567
        },
        "stored_unique_nonzero_row_count": 2594,
        "stored_bezout_minor_count": 660
      }
    ]
  },
  {
    "type": "C2",
    "group_order": 8,
    "maximum_length": 4,
    "all_exact_centre_count": 15,
    "all_exact_centre_gap_histogram": {
      "1": 12,
      "2": 3
    },
    "tests": [
      {
        "dimension": 2,
        "case_count": 3,
        "column_histogram": {
          "1": 2,
          "2": 1
        },
        "maximal_minor_gcd_histogram": {
          "1": 2,
          "2": 1
        },
        "stored_unique_nonzero_row_count": 5,
        "stored_bezout_minor_count": 4
      }
    ]
  },
  {
    "type": "G2",
    "group_order": 12,
    "maximum_length": 6,
    "all_exact_centre_count": 27,
    "all_exact_centre_gap_histogram": {
      "1": 20,
      "2": 7
    },
    "tests": [
      {
        "dimension": 3,
        "case_count": 0,
        "column_histogram": {},
        "maximal_minor_gcd_histogram": {},
        "stored_unique_nonzero_row_count": 0,
        "stored_bezout_minor_count": 0
      }
    ]
  },
  {
    "type": "A3",
    "group_order": 24,
    "maximum_length": 6,
    "all_exact_centre_count": 72,
    "all_exact_centre_gap_histogram": {
      "1": 58,
      "2": 13,
      "3": 1
    },
    "tests": [
      {
        "dimension": 2,
        "case_count": 13,
        "column_histogram": {
          "1": 13
        },
        "maximal_minor_gcd_histogram": {
          "1": 13
        },
        "stored_unique_nonzero_row_count": 13,
        "stored_bezout_minor_count": 13
      },
      {
        "dimension": 3,
        "case_count": 1,
        "column_histogram": {
          "1": 1
        },
        "maximal_minor_gcd_histogram": {
          "1": 1
        },
        "stored_unique_nonzero_row_count": 1,
        "stored_bezout_minor_count": 1
      }
    ]
  }
]


==> anc/type_a_independent_diagnostics.json <==
{
  "status": "finite corroboration only; no formal proof certification",
  "filtered_maxima": {
    "S6": {
      "instances": 417,
      "failures": 0
    },
    "S7": {
      "instances": 4998,
      "failures": 0
    },
    "checks": [
      "coatom intersection meet by threshold rank matrices",
      "filtered normalization",
      "full lower and ambient surviving-root sets",
      "dimension and parameter restrictions",
      "maximal singularity via type A tangent dimension"
    ]
  },
  "auxiliary_S6": {
    "horizontal_incidence_instances": 347542,
    "greedy_lifts": 29968,
    "horizontal_prefix_witnesses": 4096,
    "failures": 0,
    "matching_method": "augmenting paths in upper-triangular bipartite support with (b,c) removed"
  }
}


==> anc/verification_results/README.md <==
# Recorded verification runs

Both commands completed successfully on 6 November 2026. Each was run once;
the elapsed times below are direct measurements of these two invocations.

## Environment and procedure

- CPython 3.12.14, Ubuntu 24.04.3 LTS, x86_64, Linux kernel 6.18.57.
- Reported CPU model: AMD EPYC 9V74 80-Core Processor. Nine logical CPUs were
  visible to the process; the verification tasks were run serially.
- The ancillary files were packed into a ZIP file and extracted into a new
  temporary directory. The manuscript and earlier working directories were
  not required by the verification programs.
- A fresh virtual environment was created with `venv`, with `with_pip=False`
  and `system_site_packages=False`. Its installed-distribution inventory was
  empty. Only the Python standard library was used.
- Both the entry point and its subprocesses ran with `-I -B`; user-site
  packages were disabled, optimization was off, and `PYTHON*` environment
  variables were removed. Python's isolated mode ignores `PYTHONHASHSEED`;
  these programs do not use random sampling.
- The extended run used a working directory outside the extracted package.
  The separate default run used a second empty working directory and absolute
  paths to the virtual-environment interpreter and verification script.
  This also checked that the programs do not depend on the caller's directory.

This is an isolated dependency and file setup on the recorded host. The
measurements do not claim a fresh operating-system installation or network
sandbox. The programs make no network requests.

## Measured command times

The following equivalent commands can be run from the downloaded source root:

```bash
python -I -B anc/verify_all.py
python -I -B anc/verify_all.py --extended
```

| Command | Complete command wall time | Time reported inside the entry point | Exit status |
| --- | ---: | ---: | ---: |
| Default | 2.322623 s | 2.291119 s | 0 |
| `--extended` | 33.255628 s | 33.223311 s | 0 |

Complete command wall times include interpreter startup and final output
collection. Inner times start just before the manifest check. All timings use
`time.perf_counter`. Times vary with hardware and system load; these are single
observations rather than performance guarantees.

For a comparable isolated run on a POSIX system, after extracting the complete
source package, use:

```bash
python3 -m venv --without-pip verify-venv
verify-venv/bin/python -I -B anc/verify_all.py --extended
```

No package installation is needed. Python 3.10 or later is required. Do not
enable `-O`, because the optional type A diagnostics use assertions.

## Checks that passed

The default invocation reconstructed all bounded cases and matched all seven
generated JSON files. In particular, the F4 reconstruction covered all 567
gap-four cases, with 497 one-column, 49 two-column, and 21 three-column cases.
The independent root-permutation program checked their 2,594 recorded rows
and 660 witness minors. The other required root systems also passed. The type
D sample check covered 55 signed representatives and 160 Hilbert coefficients.

The extended invocation repeated the default checks and then verified 417
filtered maxima in S6, 4,998 in S7, and the S6 horizontal diagnostics: 347,542
incidence instances, 29,968 greedy lifts, and 4,096 complete prefix witnesses.

Both runs ended with the exact output line:

```text
ALL REQUESTED CHECKS PASSED.
```

## Evidence files

| File | Contents |
| --- | --- |
| `default_stdout.txt` | Complete combined standard output and standard error of the separate default invocation. |
| `default_run_metrics.json` | Its exit status, environment, per-task timings, total times, and hashes. |
| `extended_stdout.txt` | Complete combined standard output and standard error of the extended invocation. |
| `run_metrics.json` | Its exit status, environment, per-task timings, total times, and hashes. |

The `default_prefix_wall_seconds` field in `run_metrics.json` describes only
the default phase within the extended invocation. The standalone default
measurement is in `default_run_metrics.json` and is the one used in the table.

The records identify the exact tested Python programs and distributed JSON
files through `CERTIFICATE_MANIFEST.sha256`. Its digest is stored in each
metrics file. The manifest is relative to `anc/`; it deliberately does not
cover this report, runtime logs, or the LaTeX manuscript. It verifies file
identity separately from the mathematical assertions checked by the programs.

## Independent final-package recheck (6 November 2026)

The `final_default_stdout.txt`, `final_extended_stdout.txt`, and `final_recheck_metrics.json` files record fresh standard-library checks on Windows. Both invocations used Python isolated mode with bytecode writes disabled and a working directory outside the source package. Both exited successfully. The earlier Linux records above remain the original measurements reported in the manuscript. Finite verification does not certify the arbitrary-rank geometric arguments.


==> anc/verification_results/default_run_metrics.json <==
{
  "actual_invocation_used_absolute_interpreter_and_script_paths": true,
  "certificate_manifest_sha256": "358850f9ad90ecf97277e963dc7cdcff353371503c6e45808f436e13867883bd",
  "command_from_package_root": "python -I -B anc/verify_all.py",
  "environment": {
    "architecture": "x86_64",
    "bytecode_writes_disabled": true,
    "cpu_model": "AMD EPYC 9V74 80-Core Processor",
    "cpus_in_affinity": 9,
    "ignore_python_environment": true,
    "implementation": "CPython",
    "installed_distributions": [],
    "isolated_mode": true,
    "kernel": "6.18.57",
    "logical_cpus_visible": 9,
    "optimization_level": 0,
    "os": "Ubuntu 24.04.3 LTS",
    "python_full_version": "3.12.14 (main, Aug 25 2026, 14:00:49) [Clang 22.1.3 ]",
    "python_version": "3.12.14",
    "user_site_enabled": false,
    "virtual_environment_active": true
  },
  "environment_note": "The same isolated virtual environment as the extended run, invoked from a different empty working directory.",
  "exit_status": 0,
  "external_wall_seconds": 2.3226232079978217,
  "finished_at_utc": "2026-11-06T06:53:03.300855+00:00",
  "interpretation": "One standalone default invocation. This time was measured directly, not inferred from the prefix of the extended run.",
  "run_count": 1,
  "runner_total_wall_seconds": 2.291119,
  "schema_version": 1,
  "started_at_utc": "2026-11-06T06:53:00.978214+00:00",
  "stdout_sha256": "9159e3fa4a48498fafe124e57b131e9b6efbeb19d5a0298efa51cab26651debd",
  "task_timings": [
    {
      "task": "verify_torsion_certificates.py --verify-only --check-stored",
      "wall_seconds": 2.135403
    },
    {
      "task": "verify_root_permutations.py",
      "wall_seconds": 0.118387
    },
    {
      "task": "verify_type_d.py",
      "wall_seconds": 0.034239
    }
  ],
  "working_directory_different_from_extended_run": true,
  "working_directory_separate_from_package": true
}


==> anc/verification_results/default_stdout.txt <==
PASS manifest: 14 file identities. This checks identity, not mathematical validity.
Running verify_torsion_certificates.py --verify-only --check-stored
PASS B3 gap 3: 12 pairs; columns {1: 9, 2: 2, 3: 1}; gcds {1: 12}
PASS C3 gap 3: 12 pairs; columns {1: 9, 2: 2, 3: 1}; gcds {1: 11, 2: 1}
PASS F4 gap 4: 567 pairs; columns {1: 497, 2: 49, 3: 21}; gcds {1: 567}
PASS C2 gap 2: 3 pairs; columns {1: 2, 2: 1}; gcds {1: 2, 2: 1}
PASS G2 gap 3: 0 pairs; columns {}; gcds {}
PASS A3 gap 2: 13 pairs; columns {1: 13}; gcds {1: 13}
PASS A3 gap 3: 1 pairs; columns {1: 1}; gcds {1: 1}
PASS stored certificates: 7 JSON files match the full reconstruction.
ALL CHECKS PASSED (2.101 seconds).
Elapsed task time: verify_torsion_certificates.py --verify-only --check-stored: 2.135403 seconds.
Running verify_root_permutations.py
PASS independent root permutations A3: 24 group elements, 14 cases, 14 rows, 14 minors.
PASS independent root permutations B3: 48 group elements, 12 cases, 40 rows, 17 minors.
PASS independent root permutations C3: 48 group elements, 12 cases, 35 rows, 15 minors.
PASS independent root permutations C2: 8 group elements, 3 cases, 5 rows, 4 minors.
PASS independent root permutations F4: 1152 group elements, 567 cases, 2594 rows, 660 minors.
PASS independent root permutations G2: 12 group elements, 0 cases, 0 rows, 0 minors.
ALL INDEPENDENT ROOT-PERMUTATION CHECKS PASSED.
Elapsed task time: verify_root_permutations.py: 0.118387 seconds.
Running verify_type_d.py
PASS type D: 55 signed representatives and 160 Hilbert coefficients.
The arbitrary-parameter identities are proved geometrically in Section 7.
Elapsed task time: verify_type_d.py: 0.034239 seconds.
DEFAULT CHECKS PASSED (2.291113 seconds).
Total elapsed time: 2.291119 seconds.
ALL REQUESTED CHECKS PASSED.


==> anc/verification_results/extended_stdout.txt <==
PASS manifest: 14 file identities. This checks identity, not mathematical validity.
Running verify_torsion_certificates.py --verify-only --check-stored
PASS B3 gap 3: 12 pairs; columns {1: 9, 2: 2, 3: 1}; gcds {1: 12}
PASS C3 gap 3: 12 pairs; columns {1: 9, 2: 2, 3: 1}; gcds {1: 11, 2: 1}
PASS F4 gap 4: 567 pairs; columns {1: 497, 2: 49, 3: 21}; gcds {1: 567}
PASS C2 gap 2: 3 pairs; columns {1: 2, 2: 1}; gcds {1: 2, 2: 1}
PASS G2 gap 3: 0 pairs; columns {}; gcds {}
PASS A3 gap 2: 13 pairs; columns {1: 13}; gcds {1: 13}
PASS A3 gap 3: 1 pairs; columns {1: 1}; gcds {1: 1}
PASS stored certificates: 7 JSON files match the full reconstruction.
ALL CHECKS PASSED (1.945 seconds).
Elapsed task time: verify_torsion_certificates.py --verify-only --check-stored: 1.979846 seconds.
Running verify_root_permutations.py
PASS independent root permutations A3: 24 group elements, 14 cases, 14 rows, 14 minors.
PASS independent root permutations B3: 48 group elements, 12 cases, 40 rows, 17 minors.
PASS independent root permutations C3: 48 group elements, 12 cases, 35 rows, 15 minors.
PASS independent root permutations C2: 8 group elements, 3 cases, 5 rows, 4 minors.
PASS independent root permutations F4: 1152 group elements, 567 cases, 2594 rows, 660 minors.
PASS independent root permutations G2: 12 group elements, 0 cases, 0 rows, 0 minors.
ALL INDEPENDENT ROOT-PERMUTATION CHECKS PASSED.
Elapsed task time: verify_root_permutations.py: 0.169116 seconds.
Running verify_type_d.py
PASS type D: 55 signed representatives and 160 Hilbert coefficients.
The arbitrary-parameter identities are proved geometrically in Section 7.
Elapsed task time: verify_type_d.py: 0.037310 seconds.
DEFAULT CHECKS PASSED (2.189111 seconds).
Running check_type_a.py 6
built 6 0.5288338661193848
DONE 6 0.5888023376464844 {'maxima': 417, '(1, 1, 1)': 155, '(1, 1, 2)': 20, '(1, 1, 3)': 1, '(2, 1, 0)': 175, '(2, 1, 1)': 20, '(2, 1, 2)': 1, '(2, 2, 0)': 21, '(3, 1, 0)': 20, '(3, 1, 1)': 1, '(2, 3, 0)': 1, '(3, 2, 0)': 1, '(4, 1, 0)': 1}
Elapsed task time: check_type_a.py 6: 0.611670 seconds.
Running check_type_a.py 7
built 7 21.903542280197144
DONE 7 23.933961153030396 {'maxima': 4998, '(1, 1, 1)': 1666, '(1, 1, 2)': 294, '(1, 1, 3)': 27, '(1, 1, 4)': 1, '(2, 1, 0)': 1960, '(2, 1, 1)': 294, '(2, 1, 2)': 28, '(2, 1, 3)': 1, '(2, 2, 0)': 321, '(3, 1, 0)': 293, '(3, 1, 1)': 27, '(3, 1, 2)': 1, '(2, 3, 0)': 28, '(3, 2, 0)': 26, '(4, 1, 0)': 26, '(4, 1, 1)': 1, '(2, 4, 0)': 1, '(3, 3, 0)': 1, '(4, 2, 0)': 1, '(5, 1, 0)': 1}
Elapsed task time: check_type_a.py 7: 23.960728 seconds.
Running check_type_a_auxiliary.py 6
{"greedy_lifts": 29968, "horizontal_incidence_instances": 347542, "horizontal_prefix_witnesses": 4096, "n": 6, "seconds": 6.088721513748169}
Elapsed task time: check_type_a_auxiliary.py 6: 6.461651 seconds.
Total elapsed time: 33.223311 seconds.
ALL REQUESTED CHECKS PASSED.


==> anc/verification_results/final_default_stdout.txt <==
PASS manifest: 14 file identities. This checks identity, not mathematical validity.
Running verify_torsion_certificates.py --verify-only --check-stored
PASS B3 gap 3: 12 pairs; columns {1: 9, 2: 2, 3: 1}; gcds {1: 12}
PASS C3 gap 3: 12 pairs; columns {1: 9, 2: 2, 3: 1}; gcds {1: 11, 2: 1}
PASS F4 gap 4: 567 pairs; columns {1: 497, 2: 49, 3: 21}; gcds {1: 567}
PASS C2 gap 2: 3 pairs; columns {1: 2, 2: 1}; gcds {1: 2, 2: 1}
PASS G2 gap 3: 0 pairs; columns {}; gcds {}
PASS A3 gap 2: 13 pairs; columns {1: 13}; gcds {1: 13}
PASS A3 gap 3: 1 pairs; columns {1: 1}; gcds {1: 1}
PASS stored certificates: 7 JSON files match the full reconstruction.
ALL CHECKS PASSED (1.390 seconds).
Elapsed task time: verify_torsion_certificates.py --verify-only --check-stored: 1.463296 seconds.
Running verify_root_permutations.py
PASS independent root permutations A3: 24 group elements, 14 cases, 14 rows, 14 minors.
PASS independent root permutations B3: 48 group elements, 12 cases, 40 rows, 17 minors.
PASS independent root permutations C3: 48 group elements, 12 cases, 35 rows, 15 minors.
PASS independent root permutations C2: 8 group elements, 3 cases, 5 rows, 4 minors.
PASS independent root permutations F4: 1152 group elements, 567 cases, 2594 rows, 660 minors.
PASS independent root permutations G2: 12 group elements, 0 cases, 0 rows, 0 minors.
ALL INDEPENDENT ROOT-PERMUTATION CHECKS PASSED.
Elapsed task time: verify_root_permutations.py: 0.128777 seconds.
Running verify_type_d.py
PASS type D: 55 signed representatives and 160 Hilbert coefficients.
The arbitrary-parameter identities are proved geometrically in Section 7.
Elapsed task time: verify_type_d.py: 0.041844 seconds.
DEFAULT CHECKS PASSED (1.660001 seconds).
Total elapsed time: 1.660008 seconds.
ALL REQUESTED CHECKS PASSED.


==> anc/verification_results/final_extended_stdout.txt <==
PASS manifest: 14 file identities. This checks identity, not mathematical validity.
Running verify_torsion_certificates.py --verify-only --check-stored
PASS B3 gap 3: 12 pairs; columns {1: 9, 2: 2, 3: 1}; gcds {1: 12}
PASS C3 gap 3: 12 pairs; columns {1: 9, 2: 2, 3: 1}; gcds {1: 11, 2: 1}
PASS F4 gap 4: 567 pairs; columns {1: 497, 2: 49, 3: 21}; gcds {1: 567}
PASS C2 gap 2: 3 pairs; columns {1: 2, 2: 1}; gcds {1: 2, 2: 1}
PASS G2 gap 3: 0 pairs; columns {}; gcds {}
PASS A3 gap 2: 13 pairs; columns {1: 13}; gcds {1: 13}
PASS A3 gap 3: 1 pairs; columns {1: 1}; gcds {1: 1}
PASS stored certificates: 7 JSON files match the full reconstruction.
ALL CHECKS PASSED (1.402 seconds).
Elapsed task time: verify_torsion_certificates.py --verify-only --check-stored: 1.472522 seconds.
Running verify_root_permutations.py
PASS independent root permutations A3: 24 group elements, 14 cases, 14 rows, 14 minors.
PASS independent root permutations B3: 48 group elements, 12 cases, 40 rows, 17 minors.
PASS independent root permutations C3: 48 group elements, 12 cases, 35 rows, 15 minors.
PASS independent root permutations C2: 8 group elements, 3 cases, 5 rows, 4 minors.
PASS independent root permutations F4: 1152 group elements, 567 cases, 2594 rows, 660 minors.
PASS independent root permutations G2: 12 group elements, 0 cases, 0 rows, 0 minors.
ALL INDEPENDENT ROOT-PERMUTATION CHECKS PASSED.
Elapsed task time: verify_root_permutations.py: 0.121726 seconds.
Running verify_type_d.py
PASS type D: 55 signed representatives and 160 Hilbert coefficients.
The arbitrary-parameter identities are proved geometrically in Section 7.
Elapsed task time: verify_type_d.py: 0.041698 seconds.
DEFAULT CHECKS PASSED (1.663563 seconds).
Running check_type_a.py 6
built 6 0.3258664608001709
DONE 6 0.36606669425964355 {'maxima': 417, '(1, 1, 1)': 155, '(1, 1, 2)': 20, '(1, 1, 3)': 1, '(2, 1, 0)': 175, '(2, 1, 1)': 20, '(2, 1, 2)': 1, '(2, 2, 0)': 21, '(3, 1, 0)': 20, '(3, 1, 1)': 1, '(2, 3, 0)': 1, '(3, 2, 0)': 1, '(4, 1, 0)': 1}
Elapsed task time: check_type_a.py 6: 0.407562 seconds.
Running check_type_a.py 7
built 7 17.4239342212677
DONE 7 19.042206287384033 {'maxima': 4998, '(1, 1, 1)': 1666, '(1, 1, 2)': 294, '(1, 1, 3)': 27, '(1, 1, 4)': 1, '(2, 1, 0)': 1960, '(2, 1, 1)': 294, '(2, 1, 2)': 28, '(2, 1, 3)': 1, '(2, 2, 0)': 321, '(3, 1, 0)': 293, '(3, 1, 1)': 27, '(3, 1, 2)': 1, '(2, 3, 0)': 28, '(3, 2, 0)': 26, '(4, 1, 0)': 26, '(4, 1, 1)': 1, '(2, 4, 0)': 1, '(3, 3, 0)': 1, '(4, 2, 0)': 1, '(5, 1, 0)': 1}
Elapsed task time: check_type_a.py 7: 19.090922 seconds.
Running check_type_a_auxiliary.py 6
{"greedy_lifts": 29968, "horizontal_incidence_instances": 347542, "horizontal_prefix_witnesses": 4096, "n": 6, "seconds": 4.3870017528533936}
Elapsed task time: check_type_a_auxiliary.py 6: 4.742388 seconds.
Total elapsed time: 25.904657 seconds.
ALL REQUESTED CHECKS PASSED.


==> anc/verification_results/final_recheck_metrics.json <==
{
  "schema_version": 1,
  "purpose": "Independent final-package verification on Windows, 2026-11-06.",
  "environment": {
    "python_version": "3.12.14",
    "python_full_version": "3.12.14 (main, Aug 25 2026, 14:01:42) [MSC v.1944 64 bit (AMD64)]",
    "platform": "Windows-11-10.0.26300-SP0",
    "architecture": "AMD64",
    "third_party_packages_required": false
  },
  "interpretation": "Observed serial runs. These finite checks do not certify the arbitrary-rank geometric proofs.",
  "runs": [
    {
      "mode": "default",
      "command_from_package_root": "python -I -B anc/verify_all.py",
      "working_directory_separate_from_package": true,
      "started_at_utc": "2026-11-06T09:19:01.400148+00:00",
      "finished_at_utc": "2026-11-06T09:19:03.142045+00:00",
      "wall_seconds": 1.7366928000010375,
      "exit_status": 0,
      "stdout_file": "final_default_stdout.txt",
      "stdout_sha256": "81b5a67daefd7619d083c3541d16e5b4e739d75c4e8b1f62a79995088383e47f",
      "success_marker": "ALL REQUESTED CHECKS PASSED."
    },
    {
      "mode": "extended",
      "command_from_package_root": "python -I -B anc/verify_all.py --extended",
      "working_directory_separate_from_package": true,
      "started_at_utc": "2026-11-06T09:19:03.142045+00:00",
      "finished_at_utc": "2026-11-06T09:19:29.124985+00:00",
      "wall_seconds": 25.98234809999849,
      "exit_status": 0,
      "stdout_file": "final_extended_stdout.txt",
      "stdout_sha256": "5e3dd83dcd9e9bd55bf251c04c108cdbd3b77c1e9ccd1fccacaa701a1cefa9b8",
      "success_marker": "ALL REQUESTED CHECKS PASSED."
    }
  ]
}


==> anc/verification_results/run_metrics.json <==
{
  "certificate_manifest_sha256": "358850f9ad90ecf97277e963dc7cdcff353371503c6e45808f436e13867883bd",
  "command_from_package_root": "python -I -B anc/verify_all.py --extended",
  "command_from_separate_working_directory": [
    "../venv/bin/python",
    "-I",
    "-B",
    "../package/anc/verify_all.py",
    "--extended"
  ],
  "default_prefix_wall_seconds": 2.189111,
  "default_timing_scope": "The first three tasks and manifest check within this extended run; not a separate default-only invocation.",
  "environment": {
    "architecture": "x86_64",
    "bytecode_writes_disabled": true,
    "cpu_model": "AMD EPYC 9V74 80-Core Processor",
    "cpus_in_affinity": 9,
    "ignore_python_environment": true,
    "implementation": "CPython",
    "installed_distributions": [],
    "isolated_mode": true,
    "kernel": "6.18.57",
    "logical_cpus_visible": 9,
    "optimization_level": 0,
    "os": "Ubuntu 24.04.3 LTS",
    "python_full_version": "3.12.14 (main, Aug 25 2026, 14:00:49) [Clang 22.1.3 ]",
    "python_version": "3.12.14",
    "user_site_enabled": false,
    "virtual_environment_active": true
  },
  "exit_status": 0,
  "external_wall_seconds": 33.25562771500336,
  "finished_at_utc": "2026-11-06T06:51:56.270843+00:00",
  "interpretation": "One observed serial run on the recorded shared host. Times are measurements, not guarantees on other machines.",
  "isolation": {
    "fresh_zip_extraction": true,
    "hash_seed_fixed": false,
    "hash_seed_note": "Isolated mode ignores PYTHONHASHSEED; no random sampling is used by the verifiers.",
    "network_isolation_claimed": false,
    "python_prefixed_environment_variables_removed": true,
    "virtualenv_system_site_packages": false,
    "virtualenv_with_pip": false,
    "working_directory_separate_from_package": true
  },
  "run_count": 1,
  "runner_total_wall_seconds": 33.223311,
  "schema_version": 1,
  "started_at_utc": "2026-11-06T06:51:23.015194+00:00",
  "stdout_sha256": "1968d1d9c303407012744c011c923dab9bda94f335a7eb2671772d2e705a7533",
  "task_timings": [
    {
      "task": "verify_torsion_certificates.py --verify-only --check-stored",
      "wall_seconds": 1.979846
    },
    {
      "task": "verify_root_permutations.py",
      "wall_seconds": 0.169116
    },
    {
      "task": "verify_type_d.py",
      "wall_seconds": 0.03731
    },
    {
      "task": "check_type_a.py 6",
      "wall_seconds": 0.61167
    },
    {
      "task": "check_type_a.py 7",
      "wall_seconds": 23.960728
    },
    {
      "task": "check_type_a_auxiliary.py 6",
      "wall_seconds": 6.461651
    }
  ]
}


==> anc/verify_all.py <==
#!/usr/bin/env python3
"""Reconstruct the bounded proof inputs. --extended adds finite Type A diagnostics."""
import argparse
import hashlib
from pathlib import Path
import subprocess
import sys
from time import perf_counter


def check_manifest(root):
    manifest = root / "CERTIFICATE_MANIFEST.sha256"
    if not manifest.is_file():
        raise RuntimeError("CERTIFICATE_MANIFEST.sha256 is missing from the ancillary files")
    checked = 0
    for line in manifest.read_text(encoding="utf-8").splitlines():
        if not line.strip():
            continue
        expected, relative = line.split("  ", 1)
        path = (root / relative).resolve()
        if not path.is_relative_to(root.resolve()) or not path.is_file():
            raise RuntimeError(f"Invalid or missing manifest entry: {relative}")
        if hashlib.sha256(path.read_bytes()).hexdigest() != expected:
            raise RuntimeError(f"File identity mismatch: {relative}")
        checked += 1
    print(f"PASS manifest: {checked} file identities. This checks identity, not mathematical validity.", flush=True)


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--extended", action="store_true", help="also run the S6/S7 and horizontal Type A diagnostics")
    args = parser.parse_args()
    if sys.version_info < (3, 10):
        raise RuntimeError("Python 3.10 or later is required")
    if not __debug__:
        raise RuntimeError("Run without -O: the optional Type A diagnostics use assertions")
    here = Path(__file__).resolve().parent
    started = perf_counter()
    check_manifest(here)
    tasks = [("verify_torsion_certificates.py", "--verify-only", "--check-stored"),
             ("verify_root_permutations.py",), ("verify_type_d.py",)]
    if args.extended:
        tasks.extend([("check_type_a.py", "6"), ("check_type_a.py", "7"),
                      ("check_type_a_auxiliary.py", "6")])
    for index, task in enumerate(tasks, 1):
        print("Running " + " ".join(task), flush=True)
        task_started = perf_counter()
        subprocess.run([sys.executable, "-I", "-B", str(here / task[0]), *task[1:]], check=True)
        print(f"Elapsed task time: {' '.join(task)}: "
              f"{perf_counter() - task_started:.6f} seconds.", flush=True)
        if index == 3:
            print(f"DEFAULT CHECKS PASSED ({perf_counter() - started:.6f} seconds).", flush=True)
    print(f"Total elapsed time: {perf_counter() - started:.6f} seconds.", flush=True)
    print("ALL REQUESTED CHECKS PASSED.", flush=True)


if __name__ == "__main__":
    try:
        main()
    except (RuntimeError, subprocess.CalledProcessError) as exc:
        print(f"VERIFICATION FAILED: {exc}", file=sys.stderr)
        sys.exit(1)


==> anc/verify_root_permutations.py <==
#!/usr/bin/env python3
"""Check the finite certificates using explicit Euclidean root permutations.

This verifier does not import the Cartan-matrix reconstructor. It builds each
Weyl group by reflecting a concrete root set, independently checks Coxeter
length by inverted positive roots, recomputes every deletion centre and every
stored character witness, and evaluates determinants by the Leibniz formula.
Python 3.10+; standard library only; no files are modified.
"""

import argparse
from collections import Counter
from itertools import permutations, product
import json
from math import gcd, prod
from pathlib import Path


def require(condition, message):
    if not condition:
        raise RuntimeError(message)


def unit(n, i, scale=1):
    return tuple(scale if j == i else 0 for j in range(n))


def add(a, b):
    return tuple(x + y for x, y in zip(a, b))


def classical_roots(n, long_scale):
    roots = {unit(n, i, sign * long_scale) for i in range(n) for sign in (-1, 1)}
    for i in range(n):
        for j in range(i + 1, n):
            for a, b in product((-1, 1), repeat=2):
                roots.add(add(unit(n, i, a), unit(n, j, b)))
    return roots


def coordinates(kind, v):
    if kind == "A3":
        return tuple(sum(v[:i + 1]) for i in range(3))
    if kind.startswith("B"):
        return tuple(sum(v[:i + 1]) for i in range(len(v)))
    if kind.startswith("C"):
        require(sum(v) % 2 == 0, "A C root is outside its root lattice")
        return tuple(sum(v[:i + 1]) for i in range(len(v) - 1)) + (sum(v) // 2,)
    if kind == "F4":
        numerators = (v[0] + v[1], 2*v[0] + v[1] + v[2],
                      3*v[0] + v[1] + v[2] + v[3])
        require(all(x % 2 == 0 for x in numerators), "Nonintegral F4 root coordinate")
        return tuple(x // 2 for x in numerators) + (v[0],)
    if kind == "G2":
        return (v[2], v[2] - v[1])
    raise RuntimeError("Unknown root system")


def root_system(kind):
    if kind in ("B3", "C3", "C2"):
        n = int(kind[-1]); scale = 1 if kind[0] == "B" else 2
        roots = classical_roots(n, scale)
        simple = [add(unit(n, i), unit(n, i + 1, -1)) for i in range(n - 1)]
        simple.append(unit(n, n - 1, scale))
    elif kind == "A3":
        roots = {add(unit(4, i), unit(4, j, -1)) for i in range(4) for j in range(4) if i != j}
        simple = [add(unit(4, i), unit(4, i + 1, -1)) for i in range(3)]
    elif kind == "F4":
        # All Euclidean coordinates are doubled, including the half-integral roots.
        roots = {unit(4, i, 2*s) for i in range(4) for s in (-1, 1)}
        for i in range(4):
            for j in range(i + 1, 4):
                for a, b in product((-2, 2), repeat=2):
                    roots.add(add(unit(4, i, a), unit(4, j, b)))
        roots.update(product((-1, 1), repeat=4))
        simple = [(0, 2, -2, 0), (0, 0, 2, -2), (0, 0, 0, 2), (1, -1, -1, -1)]
    elif kind == "G2":
        roots = {add(unit(3, i), unit(3, j, -1)) for i in range(3) for j in range(3) if i != j}
        for i in range(3):
            v = tuple(2 if j == i else -1 for j in range(3))
            roots.add(v); roots.add(tuple(-x for x in v))
        simple = [(-2, 1, 1), (1, -1, 0)]
    else:
        raise RuntimeError("Unknown root system")
    roots = sorted(roots); indices = {v: i for i, v in enumerate(roots)}
    coeffs = [coordinates(kind, v) for v in roots]
    for v, c in zip(roots, coeffs):
        require(v == tuple(sum(c[j]*simple[j][i] for j in range(len(simple)))
                           for i in range(len(v))), "Wrong simple-root coordinate conversion")
        require(all(x >= 0 for x in c) or all(x <= 0 for x in c), "Root has mixed simple signs")
    generators = []
    for alpha in simple:
        norm = sum(x*x for x in alpha); reflection = []
        for v in roots:
            numerator = 2*sum(x*y for x, y in zip(v, alpha))
            require(numerator % norm == 0, "Nonintegral reflection coefficient")
            image = tuple(x - numerator//norm*y for x, y in zip(v, alpha))
            require(image in indices, "Explicit roots are not closed under reflection")
            reflection.append(indices[image])
        require(len(set(reflection)) == len(roots), "A reflection is not a permutation")
        generators.append(tuple(reflection))
    return roots, coeffs, [indices[a] for a in simple], generators


def build_group(kind):
    roots, coeffs, simple_ids, generators = root_system(kind)
    identity = tuple(range(len(roots))); elements = [identity]; lookup = {identity: 0}
    words = [()]; edges = []
    for element in elements:
        word = words[lookup[element]]; next_elements = []
        for letter, generator in enumerate(generators, 1):
            following = tuple(element[i] for i in generator)
            if following not in lookup:
                lookup[following] = len(elements); elements.append(following)
                words.append(word + (letter,))
            next_elements.append(lookup[following])
        edges.append(tuple(next_elements))
    expected_order = {"A3": 24, "B3": 48, "C3": 48, "C2": 8, "F4": 1152, "G2": 12}[kind]
    require(len(elements) == expected_order, f"{kind}: wrong Weyl group order")
    positive = [i for i, c in enumerate(coeffs) if all(x >= 0 for x in c)]
    for element, word in zip(elements, words):
        inverted = sum(all(x <= 0 for x in coeffs[element[i]]) for i in positive)
        require(inverted == len(word), "BFS length disagrees with positive-root inversion count")
    return {"elements": elements, "words": words, "edges": edges,
            "coeffs": coeffs, "simple_ids": simple_ids}


def evaluate(group, word, omitted=()):
    state = 0; omitted = set(omitted)
    for j, letter in enumerate(word):
        if j not in omitted:
            state = group["edges"][state][letter - 1]
    return state


def centres(group):
    answer = {}
    for w, word in enumerate(group["words"]):
        for omitted in range(len(word)):
            state = 0
            for j, letter in enumerate(word):
                if j == omitted:
                    continue
                following = group["edges"][state][letter - 1]
                if len(group["words"][following]) > len(group["words"][state]):
                    state = following
            answer.setdefault((w, state), []).append(omitted + 1)
    return answer


def character_data(group, word, omitted_positions, columns):
    omitted = {j - 1 for j in omitted_positions}; rank = len(group["simple_ids"])
    require(len(omitted) == len(omitted_positions) and all(0 <= j < len(word) for j in omitted),
            "Illegal mask witness")
    state = 0; chars = {}
    for j, letter in enumerate(word):
        if j in omitted:
            if j + 1 in columns:
                root = group["elements"][state][group["simple_ids"][letter - 1]]
                chars[j + 1] = tuple(-x for x in group["coeffs"][root])
        else:
            if j + 1 in columns:
                chars[j + 1] = (0,) * rank
            state = group["edges"][state][letter - 1]
    return state, [chars[j] for j in columns]


def determinant(matrix):
    n = len(matrix); require(all(len(row) == n for row in matrix), "Nonsquare minor")
    return sum((-1)**sum(p[i] > p[j] for i in range(n) for j in range(i + 1, n))
               * prod(matrix[i][p[i]] for i in range(n)) for p in permutations(range(n)))


def verify(kind, certificate_dir):
    data = json.loads((certificate_dir / f"{kind}_certificate.json").read_text())
    group = build_group(kind); exact = centres(group)
    histogram = Counter(len(group["words"][w])-len(group["words"][u]) for w, u in exact)
    require(dict(histogram) == {int(k): v for k, v in data["all_exact_centre_gap_histogram"].items()},
            "Complete deletion-centre coverage differs")
    require(len(exact) == data["all_exact_centre_count"], "Wrong total centre count")
    row_count = 0; case_count = 0; minor_count = 0
    for test in data["tests"]:
        gap = test["summary"]["dimension"]; records = test["records"]
        expected = {pair for pair in exact if len(group["words"][pair[0]])-len(group["words"][pair[1]]) == gap}
        observed = set()
        for record in records:
            word = tuple(record["word_w"]); w = evaluate(group, word)
            u = evaluate(group, record["word_u"]); pair = (w, u)
            require(pair not in observed, "Duplicate certificate case"); observed.add(pair)
            require(word == group["words"][w] and tuple(record["word_u"]) == group["words"][u],
                    "Stored word differs from independently chosen reduced word")
            columns = record["exact_columns"]
            require(columns == exact[pair], "Incomplete exceptional column set")
            endpoint, reference = character_data(group, word, record["reference_omitted_positions"], columns)
            require(endpoint == u, "Reference mask has wrong endpoint")
            rows = record["raw_rows"]
            require(len(rows) == len(record["row_witnesses"]), "Missing row witness")
            for row, witness in zip(rows, record["row_witnesses"]):
                endpoint, chars = character_data(group, word, witness["omitted_positions"], columns)
                a = witness["root_coordinate"] - 1
                require(endpoint == u and 0 <= a < len(group["simple_ids"]), "Invalid endpoint or coordinate")
                require(row == [c[a]-r[a] for c, r in zip(chars, reference)], "Raw character row differs")
            total = 0
            for minor in record["bezout_minors"]:
                indices = [i - 1 for i in minor["row_indices"]]
                require(len(indices) == len(columns) and len(set(indices)) == len(indices)
                        and all(0 <= i < len(rows) for i in indices), "Invalid full-column minor")
                value = determinant([rows[i] for i in indices])
                require(value == minor["determinant"], "Leibniz determinant differs")
                total += minor["bezout_coefficient"] * value
            require(total == record["maximal_minor_gcd"] and total > 0, "Bezout identity failed")
            if total != 1:
                require(len(columns) == 1, "Unexpected multicolumn nonprimitive case")
                all_gcd = 0
                for bits in product((0, 1), repeat=len(word)):
                    omitted = [j + 1 for j, bit in enumerate(bits) if not bit]
                    endpoint, chars = character_data(group, word, omitted, columns)
                    if endpoint == u:
                        for a in range(len(group["simple_ids"])):
                            all_gcd = gcd(all_gcd, abs(chars[0][a]-reference[0][a]))
                require(all_gcd == total, "Complete exceptional-mask gcd differs")
            case_count += 1; row_count += len(rows); minor_count += len(record["bezout_minors"])
        require(observed == expected, f"{kind}: omitted or extraneous cases at gap {gap}")
    print(f"PASS independent root permutations {kind}: {len(group['words'])} group elements, "
          f"{case_count} cases, {row_count} rows, {minor_count} minors.")


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--certificate-dir", type=Path, default=Path(__file__).resolve().parent / "generated")
    args = parser.parse_args()
    for kind in ("A3", "B3", "C3", "C2", "F4", "G2"):
        verify(kind, args.certificate_dir)
    print("ALL INDEPENDENT ROOT-PERMUTATION CHECKS PASSED.")


if __name__ == "__main__":
    main()


==> anc/verify_torsion_certificates.py <==
#!/usr/bin/env python3
"""Reconstruct all bounded integer inputs to the torsion-detection proof.

Python 3.10+; standard library only. No downloaded tables, floating-point
arithmetic, numerical rank decisions, or pre-existing certificate files are used.

Run from any directory:
    python /path/to/anc/verify_torsion_certificates.py

The default output directory is ``generated`` next to this script. Use
``--output-dir PATH`` to select another destination, or ``--verify-only`` to
perform the complete reconstruction without writing files. Any failed check
exits with a nonzero status, including when Python is run with ``-O``.

Convention: A[i][j] = <alpha_j, alpha_i^vee>, so the i-th simple reflection
acts by alpha_j -> alpha_j - A[i][j] alpha_i. Group matrices therefore act
on simple-root coordinate columns. All positions and indices in generated
JSON are one-based; group element IDs are internal and are not serialized.
"""

from __future__ import annotations

import argparse
import json
import sys
from collections import Counter
from itertools import combinations
from math import gcd
from pathlib import Path
from time import perf_counter


class VerificationError(RuntimeError):
    """A required mathematical certificate check failed."""


def require(condition, message):
    if not condition:
        raise VerificationError(message)


CONFIGURATIONS = (
    {
        "type": "B3", "cartan": ((2, -1, 0), (-1, 2, -1), (0, -2, 2)),
        "order": 48, "max_length": 9,
        "all_gap_histogram": {1: 138, 2: 49, 3: 12},
        "tests": {3: {"cases": 12, "columns": {1: 9, 2: 2, 3: 1}, "gcds": {1: 12}}},
    },
    {
        "type": "C3", "cartan": ((2, -1, 0), (-1, 2, -2), (0, -1, 2)),
        "order": 48, "max_length": 9,
        "all_gap_histogram": {1: 138, 2: 49, 3: 12},
        "tests": {3: {"cases": 12, "columns": {1: 9, 2: 2, 3: 1}, "gcds": {1: 11, 2: 1}}},
    },
    {
        "type": "F4",
        "cartan": ((2, -1, 0, 0), (-1, 2, -1, 0), (0, -2, 2, -1), (0, 0, -1, 2)),
        "order": 1152, "max_length": 24,
        "all_gap_histogram": {1: 6168, 2: 3518, 3: 1676, 4: 567, 5: 210, 6: 101, 7: 24},
        "tests": {4: {"cases": 567, "columns": {1: 497, 2: 49, 3: 21}, "gcds": {1: 567}}},
    },
    {
        "type": "C2", "cartan": ((2, -2), (-1, 2)),
        "order": 8, "max_length": 4,
        "all_gap_histogram": {1: 12, 2: 3},
        "tests": {2: {"cases": 3, "columns": {1: 2, 2: 1}, "gcds": {1: 2, 2: 1}}},
    },
    {
        "type": "G2", "cartan": ((2, -1), (-3, 2)),
        "order": 12, "max_length": 6,
        "all_gap_histogram": {1: 20, 2: 7},
        "tests": {3: {"cases": 0, "columns": {}, "gcds": {}}},
    },
    {
        "type": "A3", "cartan": ((2, -1, 0), (-1, 2, -1), (0, -1, 2)),
        "order": 24, "max_length": 6,
        "all_gap_histogram": {1: 58, 2: 13, 3: 1},
        "tests": {
            2: {"cases": 13, "columns": {1: 13}, "gcds": {1: 13}},
            3: {"cases": 1, "columns": {1: 1}, "gcds": {1: 1}},
        },
    },
)


def multiply_matrices(a, b, rank):
    return tuple(
        sum(a[i * rank + k] * b[k * rank + j] for k in range(rank))
        for i in range(rank) for j in range(rank)
    )


def enumerate_group(config):
    """Breadth-first group closure; first-arrival words are shortest words."""
    cartan = config["cartan"]
    rank = len(cartan)
    identity = tuple(int(i == j) for i in range(rank) for j in range(rank))
    generators = []
    for i in range(rank):
        matrix = list(identity)
        for j in range(rank):
            matrix[i * rank + j] -= cartan[i][j]
        generators.append(tuple(matrix))
    matrices, words, lookup, edges = [identity], [()], {identity: 0}, []
    for matrix in matrices:
        word = words[lookup[matrix]]
        adjacent = []
        for i, generator in enumerate(generators):
            product = multiply_matrices(matrix, generator, rank)
            if product not in lookup:
                require(len(matrices) < config["order"], "Group exceeded the required order")
                lookup[product] = len(matrices)
                matrices.append(product)
                words.append(word + (i,))
            adjacent.append(lookup[product])
        edges.append(tuple(adjacent))
    require(len(matrices) == config["order"], "Wrong complete group order")
    require(max(map(len, words)) == config["max_length"], "Wrong maximum reduced length")
    for element, adjacent in enumerate(edges):
        for i, other in enumerate(adjacent):
            require(edges[other][i] == element, "A generator failed to be an involution")
            require(abs(len(words[element]) - len(words[other])) == 1,
                    "Simple-reflection length difference is not one")
    return {"rank": rank, "matrices": matrices, "words": words,
            "edges": edges, "lengths": list(map(len, words))}


def deletion_centres(group):
    """All (w, Dem(Q_w with j deleted)), including the gap-one cases."""
    centres = {}
    histogram = Counter()
    for w, word in enumerate(group["words"]):
        for omit in range(len(word)):
            current = 0
            for position, letter in enumerate(word):
                if position == omit:
                    continue
                following = group["edges"][current][letter]
                if group["lengths"][following] > group["lengths"][current]:
                    current = following
            centres.setdefault((w, current), []).append(omit)
    for w, u in centres:
        histogram[group["lengths"][w] - group["lengths"][u]] += 1
    return centres, histogram


def mask_data(group, word, omitted, columns):
    """Ordinary endpoint and literal boundary characters, without normalization."""
    omitted = set(omitted)
    rank, current = group["rank"], 0
    column_lookup = {position: index for index, position in enumerate(columns)}
    characters = [(0,) * rank for _ in columns]
    for position, letter in enumerate(word):
        if position in omitted:
            if position in column_lookup:
                matrix = group["matrices"][current]
                characters[column_lookup[position]] = tuple(
                    -matrix[a * rank + letter] for a in range(rank)
                )
        else:
            current = group["edges"][current][letter]
    return current, characters


def determinant(matrix):
    size = len(matrix)
    require(all(len(row) == size for row in matrix), "A minor is not square")
    if not size:
        return 1
    if size == 1:
        return matrix[0][0]
    if size == 2:
        return matrix[0][0] * matrix[1][1] - matrix[0][1] * matrix[1][0]
    return sum(
        (-1) ** j * matrix[0][j]
        * determinant([row[:j] + row[j + 1:] for row in matrix[1:]])
        for j in range(size)
    )


def extended_gcd(a, b):
    """Return nonnegative gcd g and integers x,y satisfying xa+yb=g."""
    old_r, r, old_s, s, old_t, t = a, b, 1, 0, 0, 1
    while r:
        quotient = old_r // r
        old_r, r = r, old_r - quotient * r
        old_s, s = s, old_s - quotient * s
        old_t, t = t, old_t - quotient * t
    if old_r < 0:
        old_r, old_s, old_t = -old_r, -old_s, -old_t
    require(old_s * a + old_t * b == old_r, "Extended Euclidean identity failed")
    return old_r, old_s, old_t


def minor_certificate(rows, column_count):
    """Full-column minors whose integral combination is the maximal-minor gcd.

    Once the gcd is one, remaining minors cannot change it. For a nonprimitive
    case, every full-column minor is examined. No smaller-column minor is used.
    """
    running_gcd, selected = 0, []
    for indices in combinations(range(len(rows)), column_count):
        value = determinant([list(rows[i]) for i in indices])
        next_gcd = gcd(running_gcd, abs(value))
        if next_gcd != running_gcd:
            check, left, right = extended_gcd(running_gcd, value)
            require(check == next_gcd, "Gcd mismatch")
            for minor in selected:
                minor["bezout_coefficient"] *= left
            selected.append({"row_indices": [i + 1 for i in indices],
                             "determinant": value, "bezout_coefficient": right})
            running_gcd = next_gcd
        if running_gcd == 1:
            break
    require(running_gcd > 0, "Raw matrix did not have full column rank")
    require(sum(m["bezout_coefficient"] * m["determinant"] for m in selected)
            == running_gcd, "Full-column minor Bezout identity failed")
    return running_gcd, selected


def reconstruct_gap(group, all_centres, gap):
    by_word = {}
    for (w, u), columns in all_centres.items():
        if group["lengths"][w] - group["lengths"][u] == gap:
            by_word.setdefault(w, {})[u] = columns
    records = []
    for w, centres in by_word.items():
        word = group["words"][w]
        all_columns = sorted({j for cols in centres.values() for j in cols})
        column_lookup = {j: k for k, j in enumerate(all_columns)}
        endpoint_masks = {u: [] for u in centres}
        # Every selected expression for u has length >= ell(u), and its length
        # has the parity of ell(u). The full reduced word has endpoint w, not u.
        for omission_count in range(gap % 2, gap + 1, 2):
            if omission_count == 0:
                continue
            for omitted in combinations(range(len(word)), omission_count):
                endpoint, characters = mask_data(group, word, omitted, all_columns)
                if endpoint in centres:
                    endpoint_masks[endpoint].append((omitted, characters))
        for u, columns in centres.items():
            masks = endpoint_masks[u]
            require(bool(masks), "Exact centre had no endpoint mask")
            reference_omitted, reference_characters = masks[0]
            positions = [column_lookup[j] for j in columns]
            rows, row_witnesses, seen = [], [], set()
            for omitted, characters in masks[1:]:
                for coordinate in range(group["rank"]):
                    row = tuple(characters[k][coordinate] - reference_characters[k][coordinate]
                                for k in positions)
                    # Removing duplicate or zero rows preserves the integral
                    # row lattice; no division or rational operation is used.
                    if any(row) and row not in seen:
                        seen.add(row)
                        rows.append(row)
                        row_witnesses.append({"omitted_positions": [j + 1 for j in omitted],
                                              "root_coordinate": coordinate + 1})
            lattice_gcd, minors = minor_certificate(rows, len(columns))
            record = {
                "word_w": [i + 1 for i in word],
                "word_u": [i + 1 for i in group["words"][u]],
                "dimension": gap,
                "exact_columns": [j + 1 for j in columns],
                "endpoint_mask_count": len(masks),
                "reference_omitted_positions": [j + 1 for j in reference_omitted],
                "raw_rows": [list(row) for row in rows],
                "row_witnesses": row_witnesses,
                "maximal_minor_gcd": lattice_gcd,
                "bezout_minors": minors,
            }
            verify_record(group, all_centres, w, u, record)
            records.append(record)
    require(len(records) == len({(w, u) for w, u in all_centres
                                 if group["lengths"][w] - group["lengths"][u] == gap}),
            "Certificate coverage omitted an exact-centre pair")
    return records


def verify_record(group, all_centres, w, u, record):
    """Check every stored witness against the independently generated objects."""
    word = tuple(i - 1 for i in record["word_w"])
    require(word == group["words"][w], "Wrong top word")
    require(tuple(i - 1 for i in record["word_u"]) == group["words"][u], "Wrong lower word")
    columns = [j - 1 for j in record["exact_columns"]]
    require(columns == all_centres[(w, u)], "Not the complete exact-column set")
    require(record["dimension"] == len(word) - len(group["words"][u]), "Wrong dimension")
    reference_omitted = [j - 1 for j in record["reference_omitted_positions"]]
    require(len(set(reference_omitted)) == len(reference_omitted)
            and all(0 <= j < len(word) for j in reference_omitted), "Illegal reference mask")
    endpoint, reference_characters = mask_data(group, word, reference_omitted, columns)
    require(endpoint == u, "Reference mask endpoint is wrong")
    rows = record["raw_rows"]
    require(len(rows) == len(record["row_witnesses"]), "Missing row witnesses")
    for row, witness in zip(rows, record["row_witnesses"]):
        omitted = [j - 1 for j in witness["omitted_positions"]]
        coordinate = witness["root_coordinate"] - 1
        require(0 <= coordinate < group["rank"], "Invalid root coordinate")
        require(len(set(omitted)) == len(omitted) and all(0 <= j < len(word) for j in omitted),
                "Illegal witness mask")
        endpoint, characters = mask_data(group, word, omitted, columns)
        require(endpoint == u, "Witness mask endpoint is wrong")
        reconstructed = [a[coordinate] - b[coordinate]
                         for a, b in zip(characters, reference_characters)]
        require(row == reconstructed, "Row is not its literal character difference")
        require(len(row) == len(columns), "Row does not use every column")
    identity = 0
    for minor in record["bezout_minors"]:
        indices = [i - 1 for i in minor["row_indices"]]
        require(len(indices) == len(columns) and len(set(indices)) == len(indices),
                "Minor does not use distinct rows and all columns")
        require(all(0 <= i < len(rows) for i in indices), "Minor row index out of range")
        value = determinant([rows[i] for i in indices])
        require(value == minor["determinant"], "Stored determinant is wrong")
        identity += minor["bezout_coefficient"] * value
    require(identity == record["maximal_minor_gcd"], "Stored Bezout identity failed")


def reconstruct_type(config):
    group = enumerate_group(config)
    centres, all_gaps = deletion_centres(group)
    require(dict(all_gaps) == config["all_gap_histogram"], "Wrong complete centre-gap histogram")
    output = {
        "schema_version": 1,
        "type": config["type"],
        "cartan_matrix": config["cartan"],
        "group_order": len(group["words"]),
        "maximum_length": max(group["lengths"]),
        "all_exact_centre_count": len(centres),
        "all_exact_centre_gap_histogram": dict(sorted(all_gaps.items())),
        "tests": [],
    }
    for gap, expected in config["tests"].items():
        records = reconstruct_gap(group, centres, gap)
        columns = Counter(len(record["exact_columns"]) for record in records)
        gcds = Counter(record["maximal_minor_gcd"] for record in records)
        require(len(records) == expected["cases"], "Wrong bounded-case count")
        require(dict(columns) == expected["columns"], "Wrong exact-column histogram")
        require(dict(gcds) == expected["gcds"], "Wrong integral-lattice gcd histogram")
        if config["type"] == "C3":
            exceptional = [r for r in records if r["maximal_minor_gcd"] != 1]
            require(len(exceptional) == 1 and exceptional[0]["word_w"] == [1, 2, 1, 3, 2, 1]
                    and exceptional[0]["word_u"] == [1, 2, 1], "Unexpected C3 exceptional pair")
        if config["type"] == "C2":
            exceptional = [r for r in records if r["maximal_minor_gcd"] != 1]
            require(len(exceptional) == 1 and exceptional[0]["word_w"] == [1, 2, 1]
                    and exceptional[0]["word_u"] == [1], "Unexpected C2 exceptional pair")
        summary = {
            "dimension": gap,
            "case_count": len(records),
            "column_histogram": dict(sorted(columns.items())),
            "maximal_minor_gcd_histogram": dict(sorted(gcds.items())),
            "stored_unique_nonzero_row_count": sum(len(r["raw_rows"]) for r in records),
            "stored_bezout_minor_count": sum(len(r["bezout_minors"]) for r in records),
        }
        output["tests"].append({"summary": summary, "records": records})
        print(f"PASS {config['type']} gap {gap}: {len(records)} pairs; "
              f"columns {dict(sorted(columns.items()))}; gcds {dict(sorted(gcds.items()))}")
    return output


def main(argv=None):
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--output-dir", type=Path,
                        default=Path(__file__).resolve().parent / "generated")
    parser.add_argument("--verify-only", action="store_true", help="Do not create or overwrite files")
    parser.add_argument("--check-stored", action="store_true",
                        help="Also require the supplied JSON files to match the reconstruction")
    args = parser.parse_args(argv)
    started = perf_counter()
    results = [reconstruct_type(config) for config in CONFIGURATIONS]
    summary = [{k: result[k] for k in ("type", "group_order", "maximum_length",
                                     "all_exact_centre_count", "all_exact_centre_gap_histogram")}
               | {"tests": [test["summary"] for test in result["tests"]]} for result in results]
    if args.check_stored:
        expected_files = [(f"{result['type']}_certificate.json", result) for result in results]
        expected_files.append(("summary.json", summary))
        for filename, expected in expected_files:
            path = args.output_dir / filename
            require(path.is_file(), f"Missing supplied certificate: {path}")
            try:
                stored = json.loads(path.read_text(encoding="utf-8"))
            except (OSError, ValueError) as exc:
                raise VerificationError(f"Cannot read supplied certificate {path}: {exc}") from exc
            normalized = json.loads(json.dumps(expected))
            require(stored == normalized, f"Supplied certificate differs from reconstruction: {path}")
        print(f"PASS stored certificates: {len(expected_files)} JSON files match the full reconstruction.")
    if not args.verify_only:
        args.output_dir.mkdir(parents=True, exist_ok=True)
        for result in results:
            destination = args.output_dir / f"{result['type']}_certificate.json"
            destination.write_text(json.dumps(result, indent=2) + "\n", encoding="utf-8")
        (args.output_dir / "summary.json").write_text(json.dumps(summary, indent=2) + "\n", encoding="utf-8")
        print(f"Certificate files written to {args.output_dir.resolve()}")
    print(f"ALL CHECKS PASSED ({perf_counter() - started:.3f} seconds).")
    return 0


if __name__ == "__main__":
    try:
        sys.exit(main())
    except VerificationError as exc:
        print(f"VERIFICATION FAILED: {exc}", file=sys.stderr)
        sys.exit(1)


==> anc/verify_type_d.py <==
#!/usr/bin/env python3
"""Finite transcription checks for Section 7; not a proof of its all-parameter theorem."""
from math import comb


def require(condition, message):
    if not condition:
        raise RuntimeError(message)


def length_d(word):
    """Count positive roots e_i-e_j, e_i+e_j sent to negative roots."""
    total = 0
    for i in range(len(word)):
        for j in range(i + 1, len(word)):
            for sign in (-1, 1):
                vector = {abs(word[i]): 1 if word[i] > 0 else -1,
                          abs(word[j]): sign * (1 if word[j] > 0 else -1)}
                total += vector[min(vector)] < 0
    return total


def choose(n, k):
    return comb(n, k) if n >= k >= 0 else 0


def main():
    representatives = 0
    for r in range(3, 13):
        for k in range(3, r + 1):
            n, p = r + 2, r - k + 2
            w = [p] + list(range(p + 2, r + 1)) + [-n, -(n - 1)]
            w += list(range(1, p)) + [p + 1]
            require(sorted(map(abs, w)) == list(range(1, n + 1)), "Not a signed permutation")
            require(sum(x < 0 for x in w) % 2 == 0, "Wrong signed parity")
            length = length_d(w)
            require(length == k * p, f"Length failure for {(r, k)}")
            descents = []
            for j in range(n):
                v = w.copy()
                if j < n - 1:
                    v[j], v[j + 1] = v[j + 1], v[j]
                else:
                    v[-2], v[-1] = -v[-1], -v[-2]
                if length_d(v) < length:
                    descents.append(j + 1)
            require(descents == [k], f"Descent failure for {(r, k)}")
            representatives += 1
    coefficients = 0
    for k in range(3, 13):
        for d in range(16):
            section_dimension = (d + 1) * (choose(d + 2 * k - 1, 2 * k - 1)
                                          - choose(d + 2 * k - 3, 2 * k - 1))
            numerator_dimension = (choose(d + 2 * k - 1, 2 * k - 1)
                                   + 2 * k * choose(d + 2 * k - 2, 2 * k - 1)
                                   + (2 * k - 3) * choose(d + 2 * k - 3, 2 * k - 1))
            require(section_dimension == numerator_dimension,
                    f"Hilbert coefficient failure for {(k, d)}")
            coefficients += 1
    print(f"PASS type D: {representatives} signed representatives and {coefficients} Hilbert coefficients.")
    print("The arbitrary-parameter identities are proved geometrically in Section 7.")


if __name__ == "__main__":
    main()

